ZRH22: An improved analysis of the pion-nucleon measurements at low energy

Carried out in this study is an improved analysis of the measurements of the three pion-nucleon ($\pi N$) reactions, which can be subjected to experimental investigation at low energy (pion laboratory kinetic energy $T \leq 100$ MeV), i.e., of the two elastic-scattering (ES) processes $\pi^\pm p \to \pi^\pm p$ and of the $\pi^- p$ charge-exchange (CX) reaction $\pi^- p \to \pi^0 n$. After the application of the four steps of the first phase of the new analysis procedure, $52$ entries - of the $1150$ degrees of freedom of the new initial database (DB) of this project - were identified as outliers and were removed from the input. In this manner, three `clean' (devoid of outliers) DBs were obtained, which were submitted to further analysis using the ETH model. The phase-shift analysis (PSA) of the ES measurements comprises the results of one hundred joint fits to the data, each fit being carried out at one value (randomly generated, in normal distribution, according to a recent result) of the model parameter $m_\sigma$, which is associated with the effective range of the scalar-isoscalar part of the $\pi N$ interaction. The result of the PSA of the ES data for the (square of the) charged-pion coupling constant $f_c$ is: $f_c^2=0.0764(15)$. An exclusive fit of the ETH model to the low-energy $\pi^- p$ CX DB was also performed, for the first time in the recent years, after suppressing the contributions to the partial-wave amplitudes of the ETH model which originate from the scalar-isoscalar $t$-channel Feynman diagram. The predictions, obtained from these two types of fits (PSA of the ES data and exclusive fit of the ETH model to the $\pi^- p$ CX DB) for the (popular) symmetrised relative difference $R_2$ were compared in the entire low-energy region, separately for the $s$ wave, as well as for the no-spin-flip and spin-flip $p$-wave parts of the $\pi N$ scattering amplitude.

==> anc/ParametersAndHessianMatrices_ExclusiveFitToDB0_Model.out <==
  
 IFIT:            3  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    337.3203      NDF eff:    327.0000    
  
 Birge factor:    1.015658    
  
 Gs (GeV^-2) :   0.0000000E+00  ±   0.0000000E+00
 ks          :   0.0000000E+00  ±   0.0000000E+00
 Gr (GeV^-2) :    57.52580      ±   0.3451946    
 kr          :    2.719151      ±   0.3754214    
 GpNN        :    14.27865      ±   0.1459676    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    26.95743      ±   0.5491399    
 Z           :  -0.2565047      ±   0.1149689    
 Ms          :   0.4967190      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.4391  0.6639 -0.4683  0.0199
  0.4391  1.0000  0.9136 -0.9562 -0.6522
  0.6639  0.9136  1.0000 -0.9283 -0.5008
 -0.4683 -0.9562 -0.9283  1.0000  0.6468
  0.0199 -0.6522 -0.5008  0.6468  1.0000
  
 Total number of blocks found:            1
 Chi-square varied between:    337.3203      and    337.3203    


==> anc/ParametersAndHessianMatrices_JointFitsToDBplusminus_Model.out <==
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.5780      NDF eff:    759.0000    
  
 Birge factor:    1.147592    
  
 Gs (GeV^-2) :    24.70910      ±   0.4438922    
 ks          :   5.8131836E-02  ±   4.1321449E-02
 Gr (GeV^-2) :    51.51653      ±   0.5453720    
 kr          :    1.343010      ±   0.3295881    
 GpNN        :    13.18856      ±   0.1123146    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91883      ±   0.2529184    
 Z           :  -0.4751371      ±   6.5421782E-02
 Ms          :   0.4633640      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6538  0.2832  0.4173  0.5249 -0.5729  0.3714
  0.6538  1.0000  0.8570  0.9204  0.9645 -0.9824  0.9325
  0.2832  0.8570  1.0000  0.8997  0.9118 -0.8508  0.9111
  0.4173  0.9204  0.8997  1.0000  0.9524 -0.9261  0.9543
  0.5249  0.9645  0.9118  0.9524  1.0000 -0.9436  0.9506
 -0.5729 -0.9824 -0.8508 -0.9261 -0.9436  1.0000 -0.9380
  0.3714  0.9325  0.9111  0.9543  0.9506 -0.9380  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    998.4969      NDF eff:    759.0000    
  
 Birge factor:    1.146971    
  
 Gs (GeV^-2) :    24.73150      ±   0.4731938    
 ks          :   5.3429939E-02  ±   4.8215259E-02
 Gr (GeV^-2) :    51.53006      ±   0.6116716    
 kr          :    1.350609      ±   0.3720687    
 GpNN        :    13.19136      ±   0.1274243    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91232      ±   0.2873597    
 Z           :  -0.4733323      ±   7.5203791E-02
 Ms          :   0.4513140      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6986  0.3866  0.5018  0.5922 -0.6323  0.4652
  0.6986  1.0000  0.8881  0.9385  0.9728 -0.9864  0.9487
  0.3866  0.8881  1.0000  0.9207  0.9305 -0.8827  0.9300
  0.5018  0.9385  0.9207  1.0000  0.9629 -0.9425  0.9644
  0.5922  0.9728  0.9305  0.9629  1.0000 -0.9563  0.9620
 -0.6323 -0.9864 -0.8827 -0.9425 -0.9563  1.0000 -0.9524
  0.4652  0.9487  0.9300  0.9644  0.9620 -0.9524  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.0801      NDF eff:    759.0000    
  
 Birge factor:    1.147306    
  
 Gs (GeV^-2) :    24.72122      ±   0.4562751    
 ks          :   5.6027669E-02  ±   4.4779651E-02
 Gr (GeV^-2) :    51.52302      ±   0.5810674    
 kr          :    1.346692      ±   0.3524043    
 GpNN        :    13.18991      ±   0.1203458    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91568      ±   0.2705933    
 Z           :  -0.4742734      ±   7.0663266E-02
 Ms          :   0.4577610      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6730  0.3342  0.4578  0.5560 -0.5997  0.4170
  0.6730  1.0000  0.8750  0.9309  0.9693 -0.9847  0.9419
  0.3342  0.8750  1.0000  0.9120  0.9227 -0.8693  0.9221
  0.4578  0.9309  0.9120  1.0000  0.9585 -0.9355  0.9602
  0.5560  0.9693  0.9227  0.9585  1.0000 -0.9508  0.9572
 -0.5997 -0.9847 -0.8693 -0.9355 -0.9508  1.0000 -0.9464
  0.4170  0.9419  0.9221  0.9602  0.9572 -0.9464  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.876      NDF eff:    759.0000    
  
 Birge factor:    1.148337    
  
 Gs (GeV^-2) :    24.66319      ±   0.4280762    
 ks          :   6.3178405E-02  ±   3.8118877E-02
 Gr (GeV^-2) :    51.49767      ±   0.5179386    
 kr          :    1.332011      ±   0.3143442    
 GpNN        :    13.18457      ±   0.1066306    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92815      ±   0.2412945    
 Z           :  -0.4776315      ±   6.1063942E-02
 Ms          :   0.4784620      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6303  0.2306  0.3744  0.4900 -0.5408  0.3235
  0.6303  1.0000  0.8401  0.9112  0.9603 -0.9803  0.9236
  0.2306  0.8401  1.0000  0.8888  0.9019 -0.8346  0.9008
  0.3744  0.9112  0.8888  1.0000  0.9473 -0.9185  0.9495
  0.4900  0.9603  0.9019  0.9473  1.0000 -0.9376  0.9448
 -0.5408 -0.9803 -0.8346 -0.9185 -0.9376  1.0000 -0.9312
  0.3235  0.9236  0.9008  0.9495  0.9448 -0.9312  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.871      NDF eff:    759.0000    
  
 Birge factor:    1.148334    
  
 Gs (GeV^-2) :    24.66342      ±   0.4379453    
 ks          :   6.3159034E-02  ±   4.3925695E-02
 Gr (GeV^-2) :    51.49775      ±   0.5917893    
 kr          :    1.332060      ±   0.3638805    
 GpNN        :    13.18458      ±   0.1234519    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92811      ±   0.2782334    
 Z           :  -0.4776208      ±   7.1681291E-02
 Ms          :   0.4783990      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6384  0.2979  0.4209  0.5187 -0.5623  0.3783
  0.6384  1.0000  0.8784  0.9333  0.9702 -0.9852  0.9429
  0.2979  0.8784  1.0000  0.9156  0.9255 -0.8743  0.9250
  0.4209  0.9333  0.9156  1.0000  0.9606 -0.9389  0.9626
  0.5187  0.9702  0.9255  0.9606  1.0000 -0.9533  0.9591
 -0.5623 -0.9852 -0.8743 -0.9389 -0.9533  1.0000 -0.9487
  0.3783  0.9429  0.9250  0.9626  0.9591 -0.9487  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.737      NDF eff:    759.0000    
  
 Birge factor:    1.149977    
  
 Gs (GeV^-2) :    24.48807      ±   0.4111783    
 ks          :   7.2463050E-02  ±   4.3332618E-02
 Gr (GeV^-2) :    51.44756      ±   0.6192848    
 kr          :    1.301346      ±   0.3908859    
 GpNN        :    13.17359      ±   0.1308332    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95370      ±   0.2957335    
 Z           :  -0.4841736      ±   7.4493669E-02
 Ms          :   0.5148130      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5785  0.2417  0.3609  0.4558 -0.4979  0.3167
  0.5785  1.0000  0.8871  0.9390  0.9723 -0.9863  0.9462
  0.2417  0.8871  1.0000  0.9239  0.9321 -0.8859  0.9316
  0.3609  0.9390  0.9239  1.0000  0.9652 -0.9460  0.9674
  0.4558  0.9723  0.9321  0.9652  1.0000 -0.9584  0.9633
 -0.4979 -0.9863 -0.8859 -0.9460 -0.9584  1.0000 -0.9540
  0.3167  0.9462  0.9316  0.9674  0.9633 -0.9540  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.244      NDF eff:    759.0000    
  
 Birge factor:    1.150840    
  
 Gs (GeV^-2) :    24.35203      ±   0.3937617    
 ks          :   7.6570682E-02  ±   3.9771114E-02
 Gr (GeV^-2) :    51.41719      ±   0.5912113    
 kr          :    1.282044      ±   0.3756608    
 GpNN        :    13.16678      ±   0.1247544    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96954      ±   0.2813160    
 Z           :  -0.4880860      ±   6.9983095E-02
 Ms          :   0.5361930      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5367  0.1729  0.2987  0.4009 -0.4458  0.2497
  0.5367  1.0000  0.8744  0.9318  0.9688 -0.9846  0.9387
  0.1729  0.8744  1.0000  0.9167  0.9253 -0.8744  0.9246
  0.2987  0.9318  0.9167  1.0000  0.9619 -0.9407  0.9645
  0.4009  0.9688  0.9253  0.9619  1.0000 -0.9540  0.9593
 -0.4458 -0.9846 -0.8744 -0.9407 -0.9540  1.0000 -0.9490
  0.2497  0.9387  0.9246  0.9645  0.9593 -0.9490  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.2670      NDF eff:    759.0000    
  
 Birge factor:    1.147413    
  
 Gs (GeV^-2) :    24.71703      ±   0.4587627    
 ks          :   5.6828942E-02  ±   4.5428876E-02
 Gr (GeV^-2) :    51.52063      ±   0.5883504    
 kr          :    1.345346      ±   0.3581079    
 GpNN        :    13.18942      ±   0.1223829    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91684      ±   0.2759168    
 Z           :  -0.4745911      ±   7.1656086E-02
 Ms          :   0.4598520      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6774  0.3445  0.4665  0.5628 -0.6057  0.4264
  0.6774  1.0000  0.8782  0.9330  0.9702 -0.9852  0.9435
  0.3445  0.8782  1.0000  0.9142  0.9247 -0.8728  0.9241
  0.4665  0.9330  0.9142  1.0000  0.9598 -0.9376  0.9615
  0.5628  0.9702  0.9247  0.9598  1.0000 -0.9525  0.9585
 -0.6057 -0.9852 -0.8728 -0.9376 -0.9525  1.0000 -0.9480
  0.4264  0.9435  0.9241  0.9615  0.9585 -0.9480  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.408      NDF eff:    759.0000    
  
 Birge factor:    1.150361    
  
 Gs (GeV^-2) :    24.43146      ±   0.3961155    
 ks          :   7.4348927E-02  ±   3.2871783E-02
 Gr (GeV^-2) :    51.43434      ±   0.4824506    
 kr          :    1.292998      ±   0.2979416    
 GpNN        :    13.17063      ±   9.9755421E-02
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96057      ±   0.2263965    
 Z           :  -0.4858817      ±   5.4901093E-02
 Ms          :   0.5241120      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5752  0.1263  0.2834  0.4116 -0.4666  0.2226
  0.5752  1.0000  0.8114  0.8955  0.9527 -0.9767  0.9065
  0.1263  0.8114  1.0000  0.8725  0.8863 -0.8093  0.8845
  0.2834  0.8955  0.8725  1.0000  0.9400 -0.9075  0.9431
  0.4116  0.9527  0.8863  0.9400  1.0000 -0.9287  0.9358
 -0.4666 -0.9767 -0.8093 -0.9075 -0.9287  1.0000 -0.9203
  0.2226  0.9065  0.8845  0.9431  0.9358 -0.9203  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.247      NDF eff:    759.0000    
  
 Birge factor:    1.149696    
  
 Gs (GeV^-2) :    24.52552      ±   0.4135483    
 ks          :   7.1023911E-02  ±   4.2316332E-02
 Gr (GeV^-2) :    51.45689      ±   0.6008192    
 kr          :    1.307177      ±   0.3764014    
 GpNN        :    13.17566      ±   0.1263075    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94888      ±   0.2847896    
 Z           :  -0.4829644      ±   7.2101936E-02
 Ms          :   0.5082310      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5858  0.2390  0.3618  0.4600 -0.5036  0.3164
  0.5858  1.0000  0.8803  0.9349  0.9706 -0.9854  0.9429
  0.2390  0.8803  1.0000  0.9189  0.9278 -0.8784  0.9272
  0.3618  0.9349  0.9189  1.0000  0.9626 -0.9419  0.9648
  0.4600  0.9706  0.9278  0.9626  1.0000 -0.9553  0.9606
 -0.5036 -0.9854 -0.8784 -0.9419 -0.9553  1.0000 -0.9506
  0.3164  0.9429  0.9272  0.9648  0.9606 -0.9506  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.608      NDF eff:    759.0000    
  
 Birge factor:    1.151048    
  
 Gs (GeV^-2) :    24.31420      ±   0.3913559    
 ks          :   7.7498034E-02  ±   4.0786859E-02
 Gr (GeV^-2) :    51.40950      ±   0.6107329    
 kr          :    1.277089      ±   0.3902697    
 GpNN        :    13.16504      ±   0.1292930    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97359      ±   0.2913694    
 Z           :  -0.4890703      ±   7.2516918E-02
 Ms          :   0.5416440      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5262  0.1733  0.2948  0.3935 -0.4370  0.2472
  0.5262  1.0000  0.8820  0.9361  0.9707 -0.9855  0.9424
  0.1733  0.8820  1.0000  0.9222  0.9302 -0.8825  0.9295
  0.2948  0.9361  0.9222  1.0000  0.9646 -0.9448  0.9671
  0.3935  0.9707  0.9302  0.9646  1.0000 -0.9572  0.9621
 -0.4370 -0.9855 -0.8825 -0.9448 -0.9572  1.0000 -0.9525
  0.2472  0.9424  0.9295  0.9671  0.9621 -0.9525  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.687      NDF eff:    759.0000    
  
 Birge factor:    1.148229    
  
 Gs (GeV^-2) :    24.67116      ±   0.4420449    
 ks          :   6.2480640E-02  ±   4.4701003E-02
 Gr (GeV^-2) :    51.50058      ±   0.5977722    
 kr          :    1.333734      ±   0.3677282    
 GpNN        :    13.18519      ±   0.1249299    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92670      ±   0.2818410    
 Z           :  -0.4772478      ±   7.2587423E-02
 Ms          :   0.4762170      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6478  0.3140  0.4352  0.5310 -0.5735  0.3937
  0.6478  1.0000  0.8814  0.9351  0.9710 -0.9856  0.9446
  0.3140  0.8814  1.0000  0.9174  0.9271 -0.8772  0.9265
  0.4352  0.9351  0.9174  1.0000  0.9615 -0.9404  0.9634
  0.5310  0.9710  0.9271  0.9615  1.0000 -0.9544  0.9601
 -0.5735 -0.9856 -0.8772 -0.9404 -0.9544  1.0000 -0.9500
  0.3937  0.9446  0.9265  0.9634  0.9601 -0.9500  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1006.698      NDF eff:    759.0000    
  
 Birge factor:    1.151672    
  
 Gs (GeV^-2) :    24.18849      ±   0.3805726    
 ks          :   8.0139786E-02  ±   3.8641822E-02
 Gr (GeV^-2) :    51.38576      ±   0.5944521    
 kr          :    1.261625      ±   0.3822491    
 GpNN        :    13.15963      ±   0.1258427    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.98615      ±   0.2834745    
 Z           :  -0.4920951      ±   6.9835432E-02
 Ms          :   0.5587160      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.4967  0.1275  0.2526  0.3554 -0.4004  0.2020
  0.4967  1.0000  0.8741  0.9317  0.9685 -0.9844  0.9376
  0.1275  0.8741  1.0000  0.9181  0.9262 -0.8759  0.9254
  0.2526  0.9317  0.9181  1.0000  0.9627 -0.9419  0.9656
  0.3554  0.9685  0.9262  0.9627  1.0000 -0.9547  0.9599
 -0.4004 -0.9844 -0.8759 -0.9419 -0.9547  1.0000 -0.9496
  0.2020  0.9376  0.9254  0.9656  0.9599 -0.9496  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.666      NDF eff:    759.0000    
  
 Birge factor:    1.150509    
  
 Gs (GeV^-2) :    24.40807      ±   0.3997189    
 ks          :   7.5047821E-02  ±   4.0981136E-02
 Gr (GeV^-2) :    51.42913      ±   0.6003467    
 kr          :    1.289689      ±   0.3804175    
 GpNN        :    13.16947      ±   0.1267332    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96329      ±   0.2857730    
 Z           :  -0.4865519      ±   7.1495511E-02
 Ms          :   0.5277720      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5526  0.1987  0.3222  0.4217 -0.4656  0.2749
  0.5526  1.0000  0.8790  0.9344  0.9701 -0.9852  0.9415
  0.1987  0.8790  1.0000  0.9192  0.9277 -0.8784  0.9270
  0.3222  0.9344  0.9192  1.0000  0.9630 -0.9425  0.9654
  0.4217  0.9701  0.9277  0.9630  1.0000 -0.9555  0.9607
 -0.4656 -0.9852 -0.8784 -0.9425 -0.9555  1.0000 -0.9507
  0.2749  0.9415  0.9270  0.9654  0.9607 -0.9507  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.585      NDF eff:    759.0000    
  
 Birge factor:    1.148743    
  
 Gs (GeV^-2) :    24.62942      ±   0.4323360    
 ks          :   6.5691881E-02  ±   4.4246905E-02
 Gr (GeV^-2) :    51.48629      ±   0.6038784    
 kr          :    1.325204      ±   0.3740913    
 GpNN        :    13.18211      ±   0.1265661    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93387      ±   0.2855396    
 Z           :  -0.4791278      ±   7.3147967E-02
 Ms          :   0.4870330      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6274  0.2924  0.4132  0.5089 -0.5513  0.3707
  0.6274  1.0000  0.8830  0.9362  0.9714 -0.9858  0.9451
  0.2924  0.8830  1.0000  0.9193  0.9286 -0.8797  0.9280
  0.4132  0.9362  0.9193  1.0000  0.9626 -0.9420  0.9645
  0.5089  0.9714  0.9286  0.9626  1.0000 -0.9555  0.9610
 -0.5513 -0.9858 -0.8797 -0.9420 -0.9555  1.0000 -0.9512
  0.3707  0.9451  0.9280  0.9645  0.9610 -0.9512  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.816      NDF eff:    759.0000    
  
 Birge factor:    1.148876    
  
 Gs (GeV^-2) :    24.61704      ±   0.4318437    
 ks          :   6.6479713E-02  ±   4.4659801E-02
 Gr (GeV^-2) :    51.48242      ±   0.6107228    
 kr          :    1.322863      ±   0.3796245    
 GpNN        :    13.18127      ±   0.1283581    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93583      ±   0.2900563    
 Z           :  -0.4796356      ±   7.4042946E-02
 Ms          :   0.4898890      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6267  0.2957  0.4151  0.5095 -0.5514  0.3731
  0.6267  1.0000  0.8856  0.9378  0.9721 -0.9862  0.9463
  0.2957  0.8856  1.0000  0.9212  0.9302 -0.8825  0.9297
  0.4151  0.9378  0.9212  1.0000  0.9636 -0.9436  0.9656
  0.5095  0.9721  0.9302  0.9636  1.0000 -0.9568  0.9621
 -0.5514 -0.9862 -0.8825 -0.9436 -0.9568  1.0000 -0.9525
  0.3731  0.9463  0.9297  0.9656  0.9621 -0.9525  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.298      NDF eff:    759.0000    
  
 Birge factor:    1.148579    
  
 Gs (GeV^-2) :    24.64385      ±   0.4360786    
 ks          :   6.4692184E-02  ±   4.4826970E-02
 Gr (GeV^-2) :    51.49099      ±   0.6076341    
 kr          :    1.328028      ±   0.3758402    
 GpNN        :    13.18313      ±   0.1273161    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93150      ±   0.2871878    
 Z           :  -0.4785106      ±   7.3771887E-02
 Ms          :   0.4835290      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6346  0.3037  0.4233  0.5179 -0.5600  0.3817
  0.6346  1.0000  0.8847  0.9371  0.9718 -0.9860  0.9460
  0.3037  0.8847  1.0000  0.9203  0.9295 -0.8812  0.9290
  0.4233  0.9371  0.9203  1.0000  0.9630 -0.9426  0.9649
  0.5179  0.9718  0.9295  0.9630  1.0000 -0.9561  0.9615
 -0.5600 -0.9860 -0.8812 -0.9426 -0.9561  1.0000 -0.9518
  0.3817  0.9460  0.9290  0.9649  0.9615 -0.9518  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.884      NDF eff:    759.0000    
  
 Birge factor:    1.150061    
  
 Gs (GeV^-2) :    24.47615      ±   0.4073279    
 ks          :   7.2885439E-02  ±   4.2035919E-02
 Gr (GeV^-2) :    51.44469      ±   0.6054490    
 kr          :    1.299541      ±   0.3814035    
 GpNN        :    13.17295      ±   0.1275443    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95519      ±   0.2875768    
 Z           :  -0.4845451      ±   7.2498396E-02
 Ms          :   0.5168290      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5699  0.2227  0.3448  0.4428 -0.4862  0.2989
  0.5699  1.0000  0.8816  0.9357  0.9708 -0.9855  0.9432
  0.2227  0.8816  1.0000  0.9203  0.9289 -0.8804  0.9283
  0.3448  0.9357  0.9203  1.0000  0.9634 -0.9431  0.9657
  0.4428  0.9708  0.9289  0.9634  1.0000 -0.9561  0.9613
 -0.4862 -0.9855 -0.8804 -0.9431 -0.9561  1.0000 -0.9515
  0.2989  0.9432  0.9283  0.9657  0.9613 -0.9515  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.869      NDF eff:    759.0000    
  
 Birge factor:    1.149479    
  
 Gs (GeV^-2) :    24.55229      ±   0.4176961    
 ks          :   6.9873326E-02  ±   4.2805430E-02
 Gr (GeV^-2) :    51.46390      ±   0.6020701    
 kr          :    1.311525      ±   0.3763277    
 GpNN        :    13.17721      ±   0.1265179    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94527      ±   0.2854171    
 Z           :  -0.4820535      ±   7.2467469E-02
 Ms          :   0.5032570      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5952  0.2514  0.3737  0.4713 -0.5145  0.3290
  0.5952  1.0000  0.8812  0.9354  0.9708 -0.9856  0.9435
  0.2514  0.8812  1.0000  0.9191  0.9281 -0.8790  0.9275
  0.3737  0.9354  0.9191  1.0000  0.9627 -0.9421  0.9649
  0.4713  0.9708  0.9281  0.9627  1.0000 -0.9555  0.9608
 -0.5145 -0.9856 -0.8790 -0.9421 -0.9555  1.0000 -0.9509
  0.3290  0.9435  0.9275  0.9649  0.9608 -0.9509  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.039      NDF eff:    759.0000    
  
 Birge factor:    1.149577    
  
 Gs (GeV^-2) :    24.54045      ±   0.4157532    
 ks          :   7.0396289E-02  ±   4.2649385E-02
 Gr (GeV^-2) :    51.46076      ±   0.6027084    
 kr          :    1.309581      ±   0.3770765    
 GpNN        :    13.17652      ±   0.1266565    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94689      ±   0.2855552    
 Z           :  -0.4824618      ±   7.2443970E-02
 Ms          :   0.5054880      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5906  0.2462  0.3684  0.4661 -0.5094  0.3235
  0.5906  1.0000  0.8813  0.9354  0.9708 -0.9855  0.9434
  0.2462  0.8813  1.0000  0.9194  0.9283 -0.8792  0.9277
  0.3684  0.9354  0.9194  1.0000  0.9628 -0.9422  0.9650
  0.4661  0.9708  0.9283  0.9628  1.0000 -0.9555  0.9609
 -0.5094 -0.9855 -0.8792 -0.9422 -0.9555  1.0000 -0.9509
  0.3235  0.9434  0.9277  0.9650  0.9609 -0.9509  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.657      NDF eff:    759.0000    
  
 Birge factor:    1.151076    
  
 Gs (GeV^-2) :    24.30900      ±   0.3901333    
 ks          :   7.7619821E-02  ±   3.9738946E-02
 Gr (GeV^-2) :    51.40847      ±   0.5960621    
 kr          :    1.276421      ±   0.3803343    
 GpNN        :    13.16480      ±   0.1259920    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97413      ±   0.2840831    
 Z           :  -0.4892023      ±   7.0497841E-02
 Ms          :   0.5423790      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5258  0.1633  0.2880  0.3895 -0.4342  0.2390
  0.5258  1.0000  0.8760  0.9328  0.9692 -0.9847  0.9393
  0.1633  0.8760  1.0000  0.9183  0.9266 -0.8766  0.9259
  0.2880  0.9328  0.9183  1.0000  0.9627 -0.9419  0.9653
  0.3895  0.9692  0.9266  0.9627  1.0000 -0.9549  0.9601
 -0.4342 -0.9847 -0.8766 -0.9419 -0.9549  1.0000 -0.9499
  0.2390  0.9393  0.9259  0.9653  0.9601 -0.9499  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.236      NDF eff:    759.0000    
  
 Birge factor:    1.149690    
  
 Gs (GeV^-2) :    24.52633      ±   0.4137217    
 ks          :   7.0990659E-02  ±   4.2464428E-02
 Gr (GeV^-2) :    51.45710      ±   0.6030076    
 kr          :    1.307306      ±   0.3777913    
 GpNN        :    13.17571      ±   0.1267564    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94877      ±   0.2857372    
 Z           :  -0.4829375      ±   7.2385199E-02
 Ms          :   0.5080840      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5856  0.2400  0.3624  0.4602 -0.5037  0.3171
  0.5856  1.0000  0.8811  0.9354  0.9707 -0.9855  0.9432
  0.2400  0.8811  1.0000  0.9195  0.9283 -0.8793  0.9277
  0.3624  0.9354  0.9195  1.0000  0.9629 -0.9423  0.9651
  0.4602  0.9707  0.9283  0.9629  1.0000 -0.9556  0.9609
 -0.5037 -0.9855 -0.8793 -0.9423 -0.9556  1.0000 -0.9510
  0.3171  0.9432  0.9277  0.9651  0.9609 -0.9510  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.517      NDF eff:    759.0000    
  
 Birge factor:    1.149278    
  
 Gs (GeV^-2) :    24.57546      ±   0.4223643    
 ks          :   6.8773575E-02  ±   4.3714300E-02
 Gr (GeV^-2) :    51.47024      ±   0.6094557    
 kr          :    1.315432      ±   0.3803322    
 GpNN        :    13.17860      ±   0.1280914    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94203      ±   0.2889329    
 Z           :  -0.4812276      ±   7.3596947E-02
 Ms          :   0.4987230      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6053  0.2686  0.3888  0.4845 -0.5270  0.3454
  0.6053  1.0000  0.8844  0.9372  0.9717 -0.9860  0.9453
  0.2686  0.8844  1.0000  0.9211  0.9299 -0.8820  0.9293
  0.3888  0.9372  0.9211  1.0000  0.9636 -0.9434  0.9656
  0.4845  0.9717  0.9299  0.9636  1.0000 -0.9565  0.9618
 -0.5270 -0.9860 -0.8820 -0.9434 -0.9565  1.0000 -0.9522
  0.3454  0.9453  0.9293  0.9656  0.9618 -0.9522  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.671      NDF eff:    759.0000    
  
 Birge factor:    1.149366    
  
 Gs (GeV^-2) :    24.56551      ±   0.4205559    
 ks          :   6.9259197E-02  ±   4.3559365E-02
 Gr (GeV^-2) :    51.46748      ±   0.6096237    
 kr          :    1.313737      ±   0.3808255    
 GpNN        :    13.17800      ±   0.1281568    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94344      ±   0.2890197    
 Z           :  -0.4815868      ±   7.3558412E-02
 Ms          :   0.5006990      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6012  0.2637  0.3840  0.4799 -0.5224  0.3404
  0.6012  1.0000  0.8844  0.9371  0.9716 -0.9860  0.9452
  0.2637  0.8844  1.0000  0.9211  0.9300 -0.8820  0.9294
  0.3840  0.9371  0.9211  1.0000  0.9636 -0.9435  0.9657
  0.4799  0.9716  0.9300  0.9636  1.0000 -0.9566  0.9619
 -0.5224 -0.9860 -0.8820 -0.9435 -0.9566  1.0000 -0.9522
  0.3404  0.9452  0.9294  0.9657  0.9619 -0.9522  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.676      NDF eff:    759.0000    
  
 Birge factor:    1.149369    
  
 Gs (GeV^-2) :    24.56520      ±   0.4177327    
 ks          :   6.9274038E-02  ±   4.1438643E-02
 Gr (GeV^-2) :    51.46740      ±   0.5813624    
 kr          :    1.313685      ±   0.3616339    
 GpNN        :    13.17798      ±   0.1217406    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94348      ±   0.2747646    
 Z           :  -0.4815978      ±   6.9585182E-02
 Ms          :   0.5007600      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5988  0.2420  0.3690  0.4706 -0.5155  0.3227
  0.5988  1.0000  0.8726  0.9304  0.9686 -0.9845  0.9393
  0.2420  0.8726  1.0000  0.9130  0.9228 -0.8699  0.9221
  0.3690  0.9304  0.9130  1.0000  0.9597 -0.9374  0.9619
  0.4706  0.9686  0.9228  0.9597  1.0000 -0.9519  0.9576
 -0.5155 -0.9845 -0.8699 -0.9374 -0.9519  1.0000 -0.9470
  0.3227  0.9393  0.9221  0.9619  0.9576 -0.9470  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.389      NDF eff:    759.0000    
  
 Birge factor:    1.148057    
  
 Gs (GeV^-2) :    24.68285      ±   0.4491431    
 ks          :   6.1354104E-02  ±   4.6400730E-02
 Gr (GeV^-2) :    51.50507      ±   0.6141097    
 kr          :    1.336371      ±   0.3781152    
 GpNN        :    13.18614      ±   0.1286608    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92447      ±   0.2904611    
 Z           :  -0.4766558      ±   7.5026467E-02
 Ms          :   0.4727060      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6597  0.3391  0.4561  0.5482 -0.5890  0.4168
  0.6597  1.0000  0.8880  0.9389  0.9727 -0.9865  0.9481
  0.3391  0.8880  1.0000  0.9218  0.9311 -0.8839  0.9305
  0.4561  0.9389  0.9218  1.0000  0.9637 -0.9437  0.9654
  0.5482  0.9727  0.9311  0.9637  1.0000 -0.9571  0.9624
 -0.5890 -0.9865 -0.8839 -0.9437 -0.9571  1.0000 -0.9530
  0.4168  0.9481  0.9305  0.9654  0.9624 -0.9530  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.424      NDF eff:    759.0000    
  
 Birge factor:    1.148077    
  
 Gs (GeV^-2) :    24.68153      ±   0.4424798    
 ks          :   6.1487526E-02  ±   4.3754280E-02
 Gr (GeV^-2) :    51.50455      ±   0.5829093    
 kr          :    1.336067      ±   0.3569935    
 GpNN        :    13.18604      ±   0.1214064    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92473      ±   0.2740130    
 Z           :  -0.4767243      ±   7.0590943E-02
 Ms          :   0.4731150      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6490  0.3055  0.4303  0.5292 -0.5730  0.3876
  0.6490  1.0000  0.8751  0.9314  0.9694 -0.9848  0.9416
  0.3055  0.8751  1.0000  0.9129  0.9232 -0.8705  0.9226
  0.4303  0.9314  0.9129  1.0000  0.9592 -0.9368  0.9611
  0.5292  0.9694  0.9232  0.9592  1.0000 -0.9518  0.9577
 -0.5730 -0.9848 -0.8705 -0.9368 -0.9518  1.0000 -0.9471
  0.3876  0.9416  0.9226  0.9611  0.9577 -0.9471  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.961      NDF eff:    759.0000    
  
 Birge factor:    1.148385    
  
 Gs (GeV^-2) :    24.65949      ±   0.4404895    
 ks          :   6.3486427E-02  ±   4.5464143E-02
 Gr (GeV^-2) :    51.49635      ±   0.6115078    
 kr          :    1.331228      ±   0.3775246    
 GpNN        :    13.18428      ±   0.1280635    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92881      ±   0.2887855    
 Z           :  -0.4778053      ±   7.4426487E-02
 Ms          :   0.4794710      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6427  0.3160  0.4344  0.5279 -0.5695  0.3936
  0.6427  1.0000  0.8864  0.9380  0.9723 -0.9862  0.9470
  0.3160  0.8864  1.0000  0.9212  0.9304 -0.8827  0.9299
  0.4344  0.9380  0.9212  1.0000  0.9634 -0.9432  0.9653
  0.5279  0.9723  0.9304  0.9634  1.0000 -0.9566  0.9620
 -0.5695 -0.9862 -0.8827 -0.9432 -0.9566  1.0000 -0.9524
  0.3936  0.9470  0.9299  0.9653  0.9620 -0.9524  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.4920      NDF eff:    759.0000    
  
 Birge factor:    1.147542    
  
 Gs (GeV^-2) :    24.71141      ±   0.4578404    
 ks          :   5.7775535E-02  ±   4.6564139E-02
 Gr (GeV^-2) :    51.51768      ±   0.6055369    
 kr          :    1.343669      ±   0.3700184    
 GpNN        :    13.18880      ±   0.1262669    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91827      ±   0.2848077    
 Z           :  -0.4749838      ±   7.4063599E-02
 Ms          :   0.4623890      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6745  0.3523  0.4703  0.5633 -0.6046  0.4314
  0.6745  1.0000  0.8851  0.9370  0.9720 -0.9861  0.9469
  0.3523  0.8851  1.0000  0.9193  0.9290 -0.8803  0.9285
  0.4703  0.9370  0.9193  1.0000  0.9623 -0.9415  0.9639
  0.5633  0.9720  0.9290  0.9623  1.0000 -0.9554  0.9611
 -0.6046 -0.9861 -0.8803 -0.9415 -0.9554  1.0000 -0.9513
  0.4314  0.9469  0.9285  0.9639  0.9611 -0.9513  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.252      NDF eff:    759.0000    
  
 Birge factor:    1.150845    
  
 Gs (GeV^-2) :    24.35121      ±   0.3939056    
 ks          :   7.6591901E-02  ±   4.0131975E-02
 Gr (GeV^-2) :    51.41702      ±   0.5965028    
 kr          :    1.281935      ±   0.3794099    
 GpNN        :    13.16674      ±   0.1259628    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96963      ±   0.2840116    
 Z           :  -0.4881076      ±   7.0725337E-02
 Ms          :   0.5363140      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5358  0.1756  0.3002  0.4012 -0.4457  0.2516
  0.5358  1.0000  0.8766  0.9331  0.9694 -0.9848  0.9399
  0.1756  0.8766  1.0000  0.9183  0.9267 -0.8767  0.9260
  0.3002  0.9331  0.9183  1.0000  0.9626 -0.9419  0.9652
  0.4012  0.9694  0.9267  0.9626  1.0000 -0.9549  0.9601
 -0.4457 -0.9848 -0.8767 -0.9419 -0.9549  1.0000 -0.9500
  0.2516  0.9399  0.9260  0.9652  0.9601 -0.9500  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.046      NDF eff:    759.0000    
  
 Birge factor:    1.150726    
  
 Gs (GeV^-2) :    24.37178      ±   0.3996364    
 ks          :   7.6056100E-02  ±   4.1958664E-02
 Gr (GeV^-2) :    51.42132      ±   0.6157582    
 kr          :    1.284695      ±   0.3927255    
 GpNN        :    13.16771      ±   0.1306939    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96738      ±   0.2957104    
 Z           :  -0.4875561      ±   7.3444672E-02
 Ms          :   0.5332760      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5523  0.2075  0.3280  0.4246 -0.4673  0.2820
  0.5523  1.0000  0.8848  0.9379  0.9717 -0.9861  0.9443
  0.2075  0.8848  1.0000  0.9234  0.9313 -0.8847  0.9307
  0.3280  0.9379  0.9234  1.0000  0.9652 -0.9459  0.9675
  0.4246  0.9717  0.9313  0.9652  1.0000 -0.9582  0.9629
 -0.4673 -0.9861 -0.8847 -0.9459 -0.9582  1.0000 -0.9535
  0.2820  0.9443  0.9307  0.9675  0.9629 -0.9535  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    997.1755      NDF eff:    759.0000    
  
 Birge factor:    1.146212    
  
 Gs (GeV^-2) :    24.73882      ±   0.4881357    
 ks          :   4.6950541E-02  ±   4.8255228E-02
 Gr (GeV^-2) :    51.54366      ±   0.5944420    
 kr          :    1.357812      ±   0.3582199    
 GpNN        :    13.19404      ±   0.1231361    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.90604      ±   0.2776953    
 Z           :  -0.4715047      ±   7.3021986E-02
 Ms          :   0.4371190      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.7217  0.4054  0.5229  0.6151 -0.6560  0.4872
  0.7217  1.0000  0.8820  0.9347  0.9712 -0.9856  0.9461
  0.4054  0.8820  1.0000  0.9157  0.9264 -0.8756  0.9258
  0.5229  0.9347  0.9157  1.0000  0.9602 -0.9384  0.9617
  0.6151  0.9712  0.9264  0.9602  1.0000 -0.9532  0.9594
 -0.6560 -0.9856 -0.8756 -0.9384 -0.9532  1.0000 -0.9492
  0.4872  0.9461  0.9258  0.9617  0.9594 -0.9492  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.137      NDF eff:    759.0000    
  
 Birge factor:    1.150206    
  
 Gs (GeV^-2) :    24.45509      ±   0.4056388    
 ks          :   7.3598213E-02  ±   4.1232787E-02
 Gr (GeV^-2) :    51.43974      ±   0.5954145    
 kr          :    1.296421      ±   0.3757736    
 GpNN        :    13.17184      ±   0.1255767    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95776      ±   0.2839260    
 Z           :  -0.4851845      ±   7.1047477E-02
 Ms          :   0.5203130      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5685  0.2141  0.3388  0.4387 -0.4829  0.2919
  0.5685  1.0000  0.8773  0.9335  0.9698 -0.9851  0.9410
  0.2141  0.8773  1.0000  0.9176  0.9264 -0.8763  0.9258
  0.3388  0.9335  0.9176  1.0000  0.9622 -0.9414  0.9646
  0.4387  0.9698  0.9264  0.9622  1.0000 -0.9548  0.9600
 -0.4829 -0.9851 -0.8763 -0.9414 -0.9548  1.0000 -0.9498
  0.2919  0.9410  0.9258  0.9646  0.9600 -0.9498  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.552      NDF eff:    759.0000    
  
 Birge factor:    1.149298    
  
 Gs (GeV^-2) :    24.57322      ±   0.4215452    
 ks          :   6.8884663E-02  ±   4.3364983E-02
 Gr (GeV^-2) :    51.46962      ±   0.6052608    
 kr          :    1.315049      ±   0.3776000    
 GpNN        :    13.17847      ±   0.1271585    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94235      ±   0.2868257    
 Z           :  -0.4813087      ±   7.3002398E-02
 Ms          :   0.4991710      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6041  0.2644  0.3857  0.4822 -0.5250  0.3418
  0.6041  1.0000  0.8828  0.9362  0.9713 -0.9858  0.9445
  0.2644  0.8828  1.0000  0.9199  0.9289 -0.8803  0.9283
  0.3857  0.9362  0.9199  1.0000  0.9630 -0.9426  0.9651
  0.4822  0.9713  0.9289  0.9630  1.0000 -0.9559  0.9613
 -0.5250 -0.9858 -0.8803 -0.9426 -0.9559  1.0000 -0.9514
  0.3418  0.9445  0.9283  0.9651  0.9613 -0.9514  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.7485      NDF eff:    759.0000    
  
 Birge factor:    1.147690    
  
 Gs (GeV^-2) :    24.70425      ±   0.4588719    
 ks          :   5.8829702E-02  ±   4.7384102E-02
 Gr (GeV^-2) :    51.51421      ±   0.6167265    
 kr          :    1.341679      ±   0.3784790    
 GpNN        :    13.18808      ±   0.1291426    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91996      ±   0.2918481    
 Z           :  -0.4754451      ±   7.5570740E-02
 Ms          :   0.4653050      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6770  0.3625  0.4781  0.5686 -0.6088  0.4401
  0.6770  1.0000  0.8895  0.9397  0.9732 -0.9867  0.9491
  0.3625  0.8895  1.0000  0.9224  0.9317 -0.8849  0.9312
  0.4781  0.9397  0.9224  1.0000  0.9639 -0.9441  0.9655
  0.5686  0.9732  0.9317  0.9639  1.0000 -0.9574  0.9628
 -0.6088 -0.9867 -0.8849 -0.9441 -0.9574  1.0000 -0.9535
  0.4401  0.9491  0.9312  0.9655  0.9628 -0.9535  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.685      NDF eff:    759.0000    
  
 Birge factor:    1.149374    
  
 Gs (GeV^-2) :    24.56460      ±   0.4188068    
 ks          :   6.9302313E-02  ±   4.2343050E-02
 Gr (GeV^-2) :    51.46723      ±   0.5936842    
 kr          :    1.313583      ±   0.3700330    
 GpNN        :    13.17794      ±   0.1245294    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94357      ±   0.2809344    
 Z           :  -0.4816194      ±   7.1309969E-02
 Ms          :   0.5008770      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5991  0.2507  0.3747  0.4738 -0.5177  0.3296
  0.5991  1.0000  0.8779  0.9334  0.9700 -0.9851  0.9419
  0.2507  0.8779  1.0000  0.9167  0.9260 -0.8754  0.9254
  0.3747  0.9334  0.9167  1.0000  0.9615 -0.9402  0.9636
  0.4738  0.9700  0.9260  0.9615  1.0000 -0.9540  0.9596
 -0.5177 -0.9851 -0.8754 -0.9402 -0.9540  1.0000 -0.9493
  0.3296  0.9419  0.9254  0.9636  0.9596 -0.9493  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.488      NDF eff:    759.0000    
  
 Birge factor:    1.148114    
  
 Gs (GeV^-2) :    24.67908      ±   0.4442419    
 ks          :   6.1732441E-02  ±   4.5029391E-02
 Gr (GeV^-2) :    51.50359      ±   0.5999176    
 kr          :    1.335504      ±   0.3685459    
 GpNN        :    13.18583      ±   0.1252690    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92520      ±   0.2825269    
 Z           :  -0.4768509      ±   7.2948948E-02
 Ms          :   0.4738700      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6508  0.3190  0.4395  0.5349 -0.5773  0.3984
  0.6508  1.0000  0.8822  0.9355  0.9712 -0.9857  0.9451
  0.3190  0.8822  1.0000  0.9179  0.9276 -0.8779  0.9271
  0.4395  0.9355  0.9179  1.0000  0.9617 -0.9407  0.9636
  0.5349  0.9712  0.9276  0.9617  1.0000 -0.9547  0.9604
 -0.5773 -0.9857 -0.8779 -0.9407 -0.9547  1.0000 -0.9503
  0.3984  0.9451  0.9271  0.9636  0.9604 -0.9503  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    998.9838      NDF eff:    759.0000    
  
 Birge factor:    1.147251    
  
 Gs (GeV^-2) :    24.72321      ±   0.4560879    
 ks          :   5.5608619E-02  ±   4.2404398E-02
 Gr (GeV^-2) :    51.52423      ±   0.5453689    
 kr          :    1.347370      ±   0.3298879    
 GpNN        :    13.19016      ±   0.1129106    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91510      ±   0.2556795    
 Z           :  -0.4741123      ±   6.5615028E-02
 Ms          :   0.4566870      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6814  0.3197  0.4531  0.5581 -0.6040  0.4099
  0.6814  1.0000  0.8586  0.9219  0.9654 -0.9828  0.9344
  0.3197  0.8586  1.0000  0.8997  0.9121 -0.8520  0.9111
  0.4531  0.9219  0.8997  1.0000  0.9527 -0.9271  0.9545
  0.5581  0.9654  0.9121  0.9527  1.0000 -0.9445  0.9512
 -0.6040 -0.9828 -0.8520 -0.9271 -0.9445  1.0000 -0.9393
  0.4099  0.9344  0.9111  0.9545  0.9512 -0.9393  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.924      NDF eff:    759.0000    
  
 Birge factor:    1.150084    
  
 Gs (GeV^-2) :    24.47290      ±   0.4068552    
 ks          :   7.2998852E-02  ±   4.1423321E-02
 Gr (GeV^-2) :    51.44392      ±   0.5968393    
 kr          :    1.299057      ±   0.3757434    
 GpNN        :    13.17278      ±   0.1256847    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95559      ±   0.2835411    
 Z           :  -0.4846446      ±   7.1296491E-02
 Ms          :   0.5173740      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5706  0.2179  0.3419  0.4416 -0.4856  0.2953
  0.5706  1.0000  0.8781  0.9338  0.9700 -0.9851  0.9414
  0.2179  0.8781  1.0000  0.9180  0.9268 -0.8768  0.9261
  0.3419  0.9338  0.9180  1.0000  0.9623 -0.9414  0.9646
  0.4416  0.9700  0.9268  0.9623  1.0000 -0.9548  0.9601
 -0.4856 -0.9851 -0.8768 -0.9414 -0.9548  1.0000 -0.9500
  0.2953  0.9414  0.9261  0.9646  0.9601 -0.9500  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.282      NDF eff:    759.0000    
  
 Birge factor:    1.149716    
  
 Gs (GeV^-2) :    24.52298      ±   0.4133359    
 ks          :   7.1127407E-02  ±   4.2281389E-02
 Gr (GeV^-2) :    51.45624      ±   0.6005446    
 kr          :    1.306772      ±   0.3763886    
 GpNN        :    13.17552      ±   0.1262532    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94921      ±   0.2848167    
 Z           :  -0.4830489      ±   7.2055392E-02
 Ms          :   0.5086910      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5859  0.2393  0.3620  0.4603 -0.5036  0.3166
  0.5859  1.0000  0.8803  0.9349  0.9705 -0.9854  0.9428
  0.2393  0.8803  1.0000  0.9188  0.9278 -0.8784  0.9271
  0.3620  0.9349  0.9188  1.0000  0.9626 -0.9419  0.9648
  0.4603  0.9705  0.9278  0.9626  1.0000 -0.9553  0.9606
 -0.5036 -0.9854 -0.8784 -0.9419 -0.9553  1.0000 -0.9506
  0.3166  0.9428  0.9271  0.9648  0.9606 -0.9506  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.764      NDF eff:    759.0000    
  
 Birge factor:    1.149992    
  
 Gs (GeV^-2) :    24.48592      ±   0.4080641    
 ks          :   7.2540395E-02  ±   4.2090055E-02
 Gr (GeV^-2) :    51.44704      ±   0.6052226    
 kr          :    1.301019      ±   0.3807259    
 GpNN        :    13.17347      ±   0.1273687    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95397      ±   0.2871405    
 Z           :  -0.4842409      ±   7.2510727E-02
 Ms          :   0.5151790      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5707  0.2234  0.3455  0.4437 -0.4872  0.2998
  0.5707  1.0000  0.8815  0.9356  0.9708 -0.9855  0.9432
  0.2234  0.8815  1.0000  0.9202  0.9288 -0.8802  0.9283
  0.3455  0.9356  0.9202  1.0000  0.9633 -0.9429  0.9656
  0.4437  0.9708  0.9288  0.9633  1.0000 -0.9560  0.9613
 -0.4872 -0.9855 -0.8802 -0.9429 -0.9560  1.0000 -0.9514
  0.2998  0.9432  0.9283  0.9656  0.9613 -0.9514  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.966      NDF eff:    759.0000    
  
 Birge factor:    1.148389    
  
 Gs (GeV^-2) :    24.65925      ±   0.4385315    
 ks          :   6.3505925E-02  ±   4.4645347E-02
 Gr (GeV^-2) :    51.49627      ±   0.6012259    
 kr          :    1.331178      ±   0.3707791    
 GpNN        :    13.18426      ±   0.1257494    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92885      ±   0.2835636    
 Z           :  -0.4778163      ±   7.3001884E-02
 Ms          :   0.4795350      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6407  0.3075  0.4282  0.5237 -0.5660  0.3865
  0.6407  1.0000  0.8826  0.9358  0.9713 -0.9857  0.9451
  0.3075  0.8826  1.0000  0.9184  0.9280 -0.8786  0.9274
  0.4282  0.9358  0.9184  1.0000  0.9621 -0.9412  0.9640
  0.5237  0.9713  0.9280  0.9621  1.0000 -0.9550  0.9606
 -0.5660 -0.9857 -0.8786 -0.9412 -0.9550  1.0000 -0.9507
  0.3865  0.9451  0.9274  0.9640  0.9606 -0.9507  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.932      NDF eff:    759.0000    
  
 Birge factor:    1.148369    
  
 Gs (GeV^-2) :    24.66078      ±   0.4462388    
 ks          :   6.3379720E-02  ±   4.6937812E-02
 Gr (GeV^-2) :    51.49681      ±   0.6260685    
 kr          :    1.331501      ±   0.3880049    
 GpNN        :    13.18438      ±   0.1317723    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92858      ±   0.2982220    
 Z           :  -0.4777447      ±   7.6549679E-02
 Ms          :   0.4791200      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6541  0.3390  0.4542  0.5442 -0.5841  0.4151
  0.6541  1.0000  0.8920  0.9415  0.9738 -0.9871  0.9500
  0.3390  0.8920  1.0000  0.9250  0.9337 -0.8885  0.9332
  0.4542  0.9415  0.9250  1.0000  0.9654 -0.9464  0.9671
  0.5442  0.9738  0.9337  0.9654  1.0000 -0.9591  0.9641
 -0.5841 -0.9871 -0.8885 -0.9464 -0.9591  1.0000 -0.9551
  0.4151  0.9500  0.9332  0.9671  0.9641 -0.9551  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.649      NDF eff:    759.0000    
  
 Birge factor:    1.151071    
  
 Gs (GeV^-2) :    24.30987      ±   0.3872302    
 ks          :   7.7599756E-02  ±   3.7147783E-02
 Gr (GeV^-2) :    51.40864      ±   0.5608774    
 kr          :    1.276533      ±   0.3554386    
 GpNN        :    13.16484      ±   0.1176163    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97404      ±   0.2656035    
 Z           :  -0.4891802      ±   6.5691411E-02
 Ms          :   0.5422570      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5183  0.1286  0.2618  0.3713 -0.4194  0.2084
  0.5183  1.0000  0.8592  0.9230  0.9647 -0.9825  0.9303
  0.1286  0.8592  1.0000  0.9072  0.9166 -0.8598  0.9158
  0.2618  0.9230  0.9072  1.0000  0.9572 -0.9335  0.9602
  0.3713  0.9647  0.9166  0.9572  1.0000 -0.9484  0.9541
 -0.4194 -0.9825 -0.8598 -0.9335 -0.9484  1.0000 -0.9425
  0.2084  0.9303  0.9158  0.9602  0.9541 -0.9425  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.175      NDF eff:    759.0000    
  
 Birge factor:    1.150227    
  
 Gs (GeV^-2) :    24.45186      ±   0.4037840    
 ks          :   7.3703706E-02  ±   4.0973090E-02
 Gr (GeV^-2) :    51.43900      ±   0.5947765    
 kr          :    1.295948      ±   0.3748699    
 GpNN        :    13.17168      ±   0.1251696    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95815      ±   0.2822793    
 Z           :  -0.4852812      ±   7.0897803E-02
 Ms          :   0.5208390      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5615  0.2051  0.3298  0.4304 -0.4749  0.2825
  0.5615  1.0000  0.8768  0.9330  0.9696 -0.9849  0.9405
  0.2051  0.8768  1.0000  0.9174  0.9262 -0.8758  0.9256
  0.3298  0.9330  0.9174  1.0000  0.9620 -0.9410  0.9644
  0.4304  0.9696  0.9262  0.9620  1.0000 -0.9544  0.9598
 -0.4749 -0.9849 -0.8758 -0.9410 -0.9544  1.0000 -0.9495
  0.2825  0.9405  0.9256  0.9644  0.9598 -0.9495  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.4902      NDF eff:    759.0000    
  
 Birge factor:    1.147542    
  
 Gs (GeV^-2) :    24.71146      ±   0.4577084    
 ks          :   5.7768084E-02  ±   4.6514966E-02
 Gr (GeV^-2) :    51.51770      ±   0.6051954    
 kr          :    1.343681      ±   0.3697209    
 GpNN        :    13.18881      ±   0.1261566    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91826      ±   0.2844530    
 Z           :  -0.4749809      ±   7.3981807E-02
 Ms          :   0.4623690      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6743  0.3517  0.4699  0.5629 -0.6043  0.4309
  0.6743  1.0000  0.8850  0.9369  0.9719 -0.9860  0.9468
  0.3517  0.8850  1.0000  0.9192  0.9289 -0.8801  0.9284
  0.4699  0.9369  0.9192  1.0000  0.9622 -0.9414  0.9639
  0.5629  0.9719  0.9289  0.9622  1.0000 -0.9553  0.9611
 -0.6043 -0.9860 -0.8801 -0.9414 -0.9553  1.0000 -0.9512
  0.4309  0.9468  0.9284  0.9639  0.9611 -0.9512  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1008.992      NDF eff:    759.0000    
  
 Birge factor:    1.152983    
  
 Gs (GeV^-2) :    23.85382      ±   0.3626419    
 ks          :   8.5156694E-02  ±   3.6204394E-02
 Gr (GeV^-2) :    51.33253      ±   0.5862125    
 kr          :    1.226141      ±   0.3835822    
 GpNN        :    13.14737      ±   0.1247018    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    29.01467      ±   0.2807627    
 Z           :  -0.4987997      ±   6.7656256E-02
 Ms          :   0.5992520      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.4425  0.0572  0.1837  0.2897 -0.3357  0.1299
  0.4425  1.0000  0.8677  0.9282  0.9664 -0.9833  0.9327
  0.0572  0.8677  1.0000  0.9164  0.9239 -0.8723  0.9231
  0.1837  0.9282  0.9164  1.0000  0.9622 -0.9411  0.9656
  0.2897  0.9664  0.9239  0.9622  1.0000 -0.9537  0.9587
 -0.3357 -0.9833 -0.8723 -0.9411 -0.9537  1.0000 -0.9481
  0.1299  0.9327  0.9231  0.9656  0.9587 -0.9481  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1006.760      NDF eff:    759.0000    
  
 Birge factor:    1.151707    
  
 Gs (GeV^-2) :    24.18067      ±   0.3808927    
 ks          :   8.0286048E-02  ±   3.9436694E-02
 Gr (GeV^-2) :    51.38437      ±   0.6058319    
 kr          :    1.260708      ±   0.3906210    
 GpNN        :    13.15932      ±   0.1285798    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.98689      ±   0.2899351    
 Z           :  -0.4922723      ±   7.1356408E-02
 Ms          :   0.5597350      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.4973  0.1360  0.2587  0.3591 -0.4030  0.2094
  0.4973  1.0000  0.8790  0.9346  0.9698 -0.9850  0.9403
  0.1360  0.8790  1.0000  0.9213  0.9290 -0.8808  0.9283
  0.2587  0.9346  0.9213  1.0000  0.9643 -0.9445  0.9671
  0.3591  0.9698  0.9290  0.9643  1.0000 -0.9567  0.9616
 -0.4030 -0.9850 -0.8808 -0.9445 -0.9567  1.0000 -0.9519
  0.2094  0.9403  0.9283  0.9671  0.9616 -0.9519  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.994      NDF eff:    759.0000    
  
 Birge factor:    1.150124    
  
 Gs (GeV^-2) :    24.46709      ±   0.4059976    
 ks          :   7.3196657E-02  ±   4.1610513E-02
 Gr (GeV^-2) :    51.44254      ±   0.6009060    
 kr          :    1.298188      ±   0.3786378    
 GpNN        :    13.17247      ±   0.1265631    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95630      ±   0.2853857    
 Z           :  -0.4848232      ±   7.1830690E-02
 Ms          :   0.5183390      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5674  0.2167  0.3398  0.4388 -0.4826  0.2934
  0.5674  1.0000  0.8797  0.9347  0.9703 -0.9853  0.9422
  0.2167  0.8797  1.0000  0.9191  0.9278 -0.8785  0.9272
  0.3398  0.9347  0.9191  1.0000  0.9628 -0.9422  0.9652
  0.4388  0.9703  0.9278  0.9628  1.0000 -0.9554  0.9607
 -0.4826 -0.9853 -0.8785 -0.9422 -0.9554  1.0000 -0.9507
  0.2934  0.9422  0.9272  0.9652  0.9607 -0.9507  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.9018      NDF eff:    759.0000    
  
 Birge factor:    1.147778    
  
 Gs (GeV^-2) :    24.69958      ±   0.4507075    
 ks          :   5.9447840E-02  ±   4.5168415E-02
 Gr (GeV^-2) :    51.51208      ±   0.5932325    
 kr          :    1.340452      ±   0.3629911    
 GpNN        :    13.18763      ±   0.1236917    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92101      ±   0.2791496    
 Z           :  -0.4757274      ±   7.2239570E-02
 Ms          :   0.4670610      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6639  0.3313  0.4529  0.5487 -0.5912  0.4123
  0.6639  1.0000  0.8800  0.9342  0.9707 -0.9854  0.9443
  0.3313  0.8800  1.0000  0.9159  0.9260 -0.8752  0.9254
  0.4529  0.9342  0.9159  1.0000  0.9607 -0.9391  0.9625
  0.5487  0.9707  0.9260  0.9607  1.0000 -0.9535  0.9594
 -0.5912 -0.9854 -0.8752 -0.9391 -0.9535  1.0000 -0.9492
  0.4123  0.9443  0.9254  0.9625  0.9594 -0.9492  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.1667      NDF eff:    759.0000    
  
 Birge factor:    1.147356    
  
 Gs (GeV^-2) :    24.71933      ±   0.4645302    
 ks          :   5.6400679E-02  ±   4.7831252E-02
 Gr (GeV^-2) :    51.52192      ±   0.6165231    
 kr          :    1.346074      ±   0.3765828    
 GpNN        :    13.18969      ±   0.1286588    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91621      ±   0.2901375    
 Z           :  -0.4744196      ±   7.5700834E-02
 Ms          :   0.4587280      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6844  0.3714  0.4865  0.5768 -0.6171  0.4491
  0.6844  1.0000  0.8894  0.9394  0.9731 -0.9866  0.9491
  0.3714  0.8894  1.0000  0.9221  0.9316 -0.8846  0.9311
  0.4865  0.9394  0.9221  1.0000  0.9636 -0.9436  0.9652
  0.5768  0.9731  0.9316  0.9636  1.0000 -0.9571  0.9626
 -0.6171 -0.9866 -0.8846 -0.9436 -0.9571  1.0000 -0.9532
  0.4491  0.9491  0.9311  0.9652  0.9626 -0.9532  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.338      NDF eff:    759.0000    
  
 Birge factor:    1.150893    
  
 Gs (GeV^-2) :    24.34253      ±   0.3933799    
 ks          :   7.6810420E-02  ±   4.0273264E-02
 Gr (GeV^-2) :    51.41523      ±   0.5994923    
 kr          :    1.280784      ±   0.3817360    
 GpNN        :    13.16633      ±   0.1266849    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97057      ±   0.2856398    
 Z           :  -0.4883370      ±   7.1095802E-02
 Ms          :   0.5375780      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5342  0.1755  0.2995  0.4000 -0.4443  0.2512
  0.5342  1.0000  0.8778  0.9338  0.9697 -0.9850  0.9404
  0.1755  0.8778  1.0000  0.9191  0.9274 -0.8780  0.9268
  0.2995  0.9338  0.9191  1.0000  0.9630 -0.9425  0.9656
  0.4000  0.9697  0.9274  0.9630  1.0000 -0.9554  0.9606
 -0.4443 -0.9850 -0.8780 -0.9425 -0.9554  1.0000 -0.9505
  0.2512  0.9404  0.9268  0.9656  0.9606 -0.9505  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.137      NDF eff:    759.0000    
  
 Birge factor:    1.150779    
  
 Gs (GeV^-2) :    24.36279      ±   0.3953402    
 ks          :   7.6293334E-02  ±   4.0554404E-02
 Gr (GeV^-2) :    51.41943      ±   0.6004789    
 kr          :    1.283483      ±   0.3819154    
 GpNN        :    13.16728      ±   0.1269014    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96837      ±   0.2861899    
 Z           :  -0.4877987      ±   7.1325637E-02
 Ms          :   0.5346110      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5405  0.1841  0.3077  0.4077 -0.4517  0.2598
  0.5405  1.0000  0.8785  0.9342  0.9699 -0.9851  0.9410
  0.1841  0.8785  1.0000  0.9194  0.9277 -0.8785  0.9270
  0.3077  0.9342  0.9194  1.0000  0.9632 -0.9427  0.9657
  0.4077  0.9699  0.9277  0.9632  1.0000 -0.9556  0.9607
 -0.4517 -0.9851 -0.8785 -0.9427 -0.9556  1.0000 -0.9508
  0.2598  0.9410  0.9270  0.9657  0.9607 -0.9508  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.9068      NDF eff:    759.0000    
  
 Birge factor:    1.147781    
  
 Gs (GeV^-2) :    24.69943      ±   0.4562800    
 ks          :   5.9467748E-02  ±   4.7556199E-02
 Gr (GeV^-2) :    51.51201      ±   0.6225032    
 kr          :    1.340412      ±   0.3823971    
 GpNN        :    13.18762      ±   0.1303185    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92104      ±   0.2941348    
 Z           :  -0.4757366      ±   7.6314986E-02
 Ms          :   0.4671180      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6713  0.3587  0.4732  0.5631 -0.6029  0.4353
  0.6713  1.0000  0.8913  0.9407  0.9736 -0.9869  0.9499
  0.3587  0.8913  1.0000  0.9238  0.9330 -0.8871  0.9325
  0.4732  0.9407  0.9238  1.0000  0.9646 -0.9452  0.9662
  0.5631  0.9736  0.9330  0.9646  1.0000 -0.9582  0.9635
 -0.6029 -0.9869 -0.8871 -0.9452 -0.9582  1.0000 -0.9544
  0.4353  0.9499  0.9325  0.9662  0.9635 -0.9544  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.578      NDF eff:    759.0000    
  
 Birge factor:    1.149886    
  
 Gs (GeV^-2) :    24.50054      ±   0.4064268    
 ks          :   7.2003290E-02  ±   3.9827242E-02
 Gr (GeV^-2) :    51.45061      ±   0.5736848    
 kr          :    1.303257      ±   0.3582585    
 GpNN        :    13.17427      ±   0.1199595    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95212      ±   0.2699416    
 Z           :  -0.4837789      ±   6.8178073E-02
 Ms          :   0.5126650      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5698  0.2006  0.3300  0.4348 -0.4812  0.2811
  0.5698  1.0000  0.8678  0.9276  0.9672 -0.9837  0.9361
  0.2006  0.8678  1.0000  0.9108  0.9205 -0.8660  0.9198
  0.3300  0.9276  0.9108  1.0000  0.9586 -0.9356  0.9611
  0.4348  0.9672  0.9205  0.9586  1.0000 -0.9503  0.9563
 -0.4812 -0.9837 -0.8660 -0.9356 -0.9503  1.0000 -0.9451
  0.2811  0.9361  0.9198  0.9611  0.9563 -0.9451  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.229      NDF eff:    759.0000    
  
 Birge factor:    1.147965    
  
 Gs (GeV^-2) :    24.68867      ±   0.4478988    
 ks          :   6.0737289E-02  ±   4.5481268E-02
 Gr (GeV^-2) :    51.50741      ±   0.6016957    
 kr          :    1.337742      ±   0.3692313    
 GpNN        :    13.18664      ±   0.1256509    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92331      ±   0.2834955    
 Z           :  -0.4763455      ±   7.3301978E-02
 Ms          :   0.4708400      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6579  0.3292  0.4490  0.5436 -0.5855  0.4086
  0.6579  1.0000  0.8832  0.9361  0.9715 -0.9858  0.9457
  0.3292  0.8832  1.0000  0.9184  0.9281 -0.8788  0.9275
  0.4490  0.9361  0.9184  1.0000  0.9619 -0.9410  0.9637
  0.5436  0.9715  0.9281  0.9619  1.0000 -0.9550  0.9607
 -0.5855 -0.9858 -0.8788 -0.9410 -0.9550  1.0000 -0.9507
  0.4086  0.9457  0.9275  0.9637  0.9607 -0.9507  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.294      NDF eff:    759.0000    
  
 Birge factor:    1.148577    
  
 Gs (GeV^-2) :    24.64401      ±   0.4344599    
 ks          :   6.4680263E-02  ±   4.3922525E-02
 Gr (GeV^-2) :    51.49104      ±   0.5960944    
 kr          :    1.328061      ±   0.3680365    
 GpNN        :    13.18314      ±   0.1246823    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93147      ±   0.2813095    
 Z           :  -0.4785034      ±   7.2156332E-02
 Ms          :   0.4834880      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6324  0.2935  0.4158  0.5128 -0.5559  0.3731
  0.6324  1.0000  0.8801  0.9345  0.9706 -0.9854  0.9437
  0.2935  0.8801  1.0000  0.9170  0.9267 -0.8764  0.9261
  0.4158  0.9345  0.9170  1.0000  0.9614 -0.9402  0.9634
  0.5128  0.9706  0.9267  0.9614  1.0000 -0.9542  0.9599
 -0.5559 -0.9854 -0.8764 -0.9402 -0.9542  1.0000 -0.9497
  0.3731  0.9437  0.9261  0.9634  0.9599 -0.9497  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.658      NDF eff:    759.0000    
  
 Birge factor:    1.149359    
  
 Gs (GeV^-2) :    24.56636      ±   0.4257884    
 ks          :   6.9218405E-02  ±   4.5705769E-02
 Gr (GeV^-2) :    51.46772      ±   0.6349378    
 kr          :    1.313880      ±   0.3985723    
 GpNN        :    13.17805      ±   0.1343392    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94332      ±   0.3030388    
 Z           :  -0.4815565      ±   7.7062204E-02
 Ms          :   0.5005320      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6152  0.2967  0.4112  0.5015 -0.5410  0.3705
  0.6152  1.0000  0.8942  0.9428  0.9743 -0.9872  0.9504
  0.2967  0.8942  1.0000  0.9276  0.9357 -0.8920  0.9351
  0.4112  0.9428  0.9276  1.0000  0.9668 -0.9486  0.9687
  0.5015  0.9743  0.9357  0.9668  1.0000 -0.9605  0.9653
 -0.5410 -0.9872 -0.8920 -0.9486 -0.9605  1.0000 -0.9567
  0.3705  0.9504  0.9351  0.9687  0.9653 -0.9567  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.700      NDF eff:    759.0000    
  
 Birge factor:    1.148809    
  
 Gs (GeV^-2) :    24.62336      ±   0.4384737    
 ks          :   6.6085152E-02  ±   4.7094680E-02
 Gr (GeV^-2) :    51.48438      ±   0.6388940    
 kr          :    1.324048      ±   0.3985250    
 GpNN        :    13.18169      ±   0.1349039    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93484      ±   0.3051455    
 Z           :  -0.4793789      ±   7.7979617E-02
 Ms          :   0.4884480      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6397  0.3287  0.4416  0.5301 -0.5693  0.4024
  0.6397  1.0000  0.8961  0.9438  0.9748 -0.9875  0.9516
  0.3287  0.8961  1.0000  0.9282  0.9365 -0.8932  0.9360
  0.4416  0.9438  0.9282  1.0000  0.9671 -0.9489  0.9688
  0.5301  0.9748  0.9365  0.9671  1.0000 -0.9609  0.9657
 -0.5693 -0.9875 -0.8932 -0.9489 -0.9609  1.0000 -0.9571
  0.4024  0.9516  0.9360  0.9688  0.9657 -0.9571  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.735      NDF eff:    759.0000    
  
 Birge factor:    1.149976    
  
 Gs (GeV^-2) :    24.48821      ±   0.4090188    
 ks          :   7.2458029E-02  ±   4.2194478E-02
 Gr (GeV^-2) :    51.44760      ±   0.6053351    
 kr          :    1.301368      ±   0.3809507    
 GpNN        :    13.17360      ±   0.1275122    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95368      ±   0.2875534    
 Z           :  -0.4841691      ±   7.2550528E-02
 Ms          :   0.5147890      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5746  0.2284  0.3503  0.4482 -0.4914  0.3048
  0.5746  1.0000  0.8818  0.9358  0.9709 -0.9856  0.9434
  0.2284  0.8818  1.0000  0.9203  0.9289 -0.8804  0.9283
  0.3503  0.9358  0.9203  1.0000  0.9634 -0.9431  0.9656
  0.4482  0.9709  0.9289  0.9634  1.0000 -0.9561  0.9613
 -0.4914 -0.9856 -0.8804 -0.9431 -0.9561  1.0000 -0.9515
  0.3048  0.9434  0.9283  0.9656  0.9613 -0.9515  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.430      NDF eff:    759.0000    
  
 Birge factor:    1.150946    
  
 Gs (GeV^-2) :    24.33301      ±   0.3960027    
 ks          :   7.7046141E-02  ±   4.2515188E-02
 Gr (GeV^-2) :    51.41329      ±   0.6300701    
 kr          :    1.279534      ±   0.4038187    
 GpNN        :    13.16589      ±   0.1339857    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97159      ±   0.3026248    
 Z           :  -0.4885855      ±   7.5288683E-02
 Ms          :   0.5389550      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5388  0.2002  0.3178  0.4124 -0.4540  0.2725
  0.5388  1.0000  0.8896  0.9406  0.9728 -0.9866  0.9466
  0.2002  0.8896  1.0000  0.9271  0.9345 -0.8900  0.9339
  0.3178  0.9406  0.9271  1.0000  0.9669 -0.9486  0.9693
  0.4124  0.9728  0.9345  0.9669  1.0000 -0.9602  0.9647
 -0.4540 -0.9866 -0.8900 -0.9486 -0.9602  1.0000 -0.9558
  0.2725  0.9466  0.9339  0.9693  0.9647 -0.9558  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.583      NDF eff:    759.0000    
  
 Birge factor:    1.148168    
  
 Gs (GeV^-2) :    24.67538      ±   0.4423618    
 ks          :   6.2088717E-02  ±   4.4682626E-02
 Gr (GeV^-2) :    51.50217      ±   0.5971830    
 kr          :    1.334671      ±   0.3668250    
 GpNN        :    13.18553      ±   0.1246551    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92591      ±   0.2808715    
 Z           :  -0.4770380      ±   7.2521746E-02
 Ms          :   0.4749800      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6479  0.3138  0.4350  0.5310 -0.5736  0.3935
  0.6479  1.0000  0.8811  0.9348  0.9709 -0.9855  0.9445
  0.3138  0.8811  1.0000  0.9172  0.9270 -0.8768  0.9264
  0.4350  0.9348  0.9172  1.0000  0.9614 -0.9401  0.9632
  0.5310  0.9709  0.9270  0.9614  1.0000 -0.9542  0.9600
 -0.5736 -0.9855 -0.8768 -0.9401 -0.9542  1.0000 -0.9498
  0.3935  0.9445  0.9264  0.9632  0.9600 -0.9498  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.091      NDF eff:    759.0000    
  
 Birge factor:    1.148460    
  
 Gs (GeV^-2) :    24.65362      ±   0.4363208    
 ks          :   6.3955657E-02  ±   4.4071395E-02
 Gr (GeV^-2) :    51.49430      ±   0.5963104    
 kr          :    1.330009      ±   0.3674072    
 GpNN        :    13.18384      ±   0.1245637    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92983      ±   0.2807174    
 Z           :  -0.4780748      ±   7.2289430E-02
 Ms          :   0.4810290      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6339  0.2949  0.4171  0.5144 -0.5576  0.3746
  0.6339  1.0000  0.8800  0.9343  0.9706 -0.9854  0.9437
  0.2949  0.8800  1.0000  0.9170  0.9266 -0.8763  0.9261
  0.4171  0.9343  0.9170  1.0000  0.9613 -0.9399  0.9633
  0.5144  0.9706  0.9266  0.9613  1.0000 -0.9541  0.9598
 -0.5576 -0.9854 -0.8763 -0.9399 -0.9541  1.0000 -0.9496
  0.3746  0.9437  0.9261  0.9633  0.9598 -0.9496  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.342      NDF eff:    759.0000    
  
 Birge factor:    1.148030    
  
 Gs (GeV^-2) :    24.68459      ±   0.4443671    
 ks          :   6.1173964E-02  ±   4.4767432E-02
 Gr (GeV^-2) :    51.50576      ±   0.5954807    
 kr          :    1.336776      ±   0.3650892    
 GpNN        :    13.18629      ±   0.1241267    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92413      ±   0.2798477    
 Z           :  -0.4765642      ±   7.2382018E-02
 Ms          :   0.4721570      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6511  0.3166  0.4381  0.5343 -0.5771  0.3968
  0.6511  1.0000  0.8805  0.9344  0.9707 -0.9854  0.9443
  0.3166  0.8805  1.0000  0.9166  0.9265 -0.8760  0.9260
  0.4381  0.9344  0.9166  1.0000  0.9610 -0.9396  0.9629
  0.5343  0.9707  0.9265  0.9610  1.0000 -0.9538  0.9597
 -0.5771 -0.9854 -0.8760 -0.9396 -0.9538  1.0000 -0.9495
  0.3968  0.9443  0.9260  0.9629  0.9597 -0.9495  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.230      NDF eff:    759.0000    
  
 Birge factor:    1.149113    
  
 Gs (GeV^-2) :    24.59327      ±   0.4249974    
 ks          :   6.7848824E-02  ±   4.3640025E-02
 Gr (GeV^-2) :    51.47532      ±   0.6046960    
 kr          :    1.318543      ±   0.3762966    
 GpNN        :    13.17972      ±   0.1269200    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93944      ±   0.2862823    
 Z           :  -0.4805646      ±   7.3033497E-02
 Ms          :   0.4950640      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6117  0.2735  0.3946  0.4909 -0.5336  0.3512
  0.6117  1.0000  0.8828  0.9362  0.9713 -0.9858  0.9446
  0.2735  0.8828  1.0000  0.9197  0.9288 -0.8800  0.9282
  0.3946  0.9362  0.9197  1.0000  0.9629 -0.9424  0.9649
  0.4909  0.9713  0.9288  0.9629  1.0000 -0.9558  0.9612
 -0.5336 -0.9858 -0.8800 -0.9424 -0.9558  1.0000 -0.9513
  0.3512  0.9446  0.9282  0.9649  0.9612 -0.9513  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.199      NDF eff:    759.0000    
  
 Birge factor:    1.147949    
  
 Gs (GeV^-2) :    24.68971      ±   0.4480611    
 ks          :   6.0621999E-02  ±   4.5418151E-02
 Gr (GeV^-2) :    51.50784      ±   0.6007644    
 kr          :    1.337992      ±   0.3684447    
 GpNN        :    13.18673      ±   0.1254029    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92310      ±   0.2828505    
 Z           :  -0.4762889      ±   7.3162124E-02
 Ms          :   0.4704960      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6581  0.3287  0.4487  0.5435 -0.5856  0.4082
  0.6581  1.0000  0.8828  0.9358  0.9714 -0.9858  0.9455
  0.3287  0.8828  1.0000  0.9181  0.9279 -0.8783  0.9273
  0.4487  0.9358  0.9181  1.0000  0.9618 -0.9407  0.9636
  0.5435  0.9714  0.9279  0.9618  1.0000 -0.9548  0.9605
 -0.5856 -0.9858 -0.8783 -0.9407 -0.9548  1.0000 -0.9505
  0.4082  0.9455  0.9273  0.9636  0.9605 -0.9505  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.990      NDF eff:    759.0000    
  
 Birge factor:    1.148976    
  
 Gs (GeV^-2) :    24.60732      ±   0.4282215    
 ks          :   6.7060694E-02  ±   4.4360600E-02
 Gr (GeV^-2) :    51.47946      ±   0.6111486    
 kr          :    1.321070      ±   0.3799540    
 GpNN        :    13.18062      ±   0.1282808    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93733      ±   0.2893171    
 Z           :  -0.4800223      ±   7.4022353E-02
 Ms          :   0.4920510      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6177  0.2849  0.4044  0.4992 -0.5413  0.3619
  0.6177  1.0000  0.8855  0.9377  0.9720 -0.9861  0.9461
  0.2849  0.8855  1.0000  0.9214  0.9303 -0.8826  0.9298
  0.4044  0.9377  0.9214  1.0000  0.9636 -0.9436  0.9656
  0.4992  0.9720  0.9303  0.9636  1.0000 -0.9567  0.9620
 -0.5413 -0.9861 -0.8826 -0.9436 -0.9567  1.0000 -0.9524
  0.3619  0.9461  0.9298  0.9656  0.9620 -0.9524  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.9730      NDF eff:    759.0000    
  
 Birge factor:    1.147819    
  
 Gs (GeV^-2) :    24.69732      ±   0.4526306    
 ks          :   5.9731938E-02  ±   4.6386078E-02
 Gr (GeV^-2) :    51.51108      ±   0.6095232    
 kr          :    1.339873      ±   0.3738304    
 GpNN        :    13.18742      ±   0.1273443    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92150      ±   0.2872768    
 Z           :  -0.4758602      ±   7.4474953E-02
 Ms          :   0.4678800      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6655  0.3434  0.4611  0.5538 -0.5949  0.4218
  0.6655  1.0000  0.8864  0.9378  0.9723 -0.9862  0.9474
  0.3434  0.8864  1.0000  0.9204  0.9300 -0.8819  0.9295
  0.4611  0.9378  0.9204  1.0000  0.9629 -0.9425  0.9646
  0.5538  0.9723  0.9300  0.9629  1.0000 -0.9562  0.9617
 -0.5949 -0.9862 -0.8819 -0.9425 -0.9562  1.0000 -0.9521
  0.4218  0.9474  0.9295  0.9646  0.9617 -0.9521  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.401      NDF eff:    759.0000    
  
 Birge factor:    1.149211    
  
 Gs (GeV^-2) :    24.58279      ±   0.4248758    
 ks          :   6.8402268E-02  ±   4.3790065E-02
 Gr (GeV^-2) :    51.47231      ±   0.6074718    
 kr          :    1.316701      ±   0.3788477    
 GpNN        :    13.17906      ±   0.1277538    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94097      ±   0.2886059    
 Z           :  -0.4809577      ±   7.3385246E-02
 Ms          :   0.4972370      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6108  0.2735  0.3943  0.4902 -0.5329  0.3510
  0.6108  1.0000  0.8837  0.9368  0.9716 -0.9860  0.9450
  0.2735  0.8837  1.0000  0.9205  0.9294 -0.8811  0.9289
  0.3943  0.9368  0.9205  1.0000  0.9633 -0.9430  0.9654
  0.4902  0.9716  0.9294  0.9633  1.0000 -0.9563  0.9616
 -0.5329 -0.9860 -0.8811 -0.9430 -0.9563  1.0000 -0.9518
  0.3510  0.9450  0.9289  0.9654  0.9616 -0.9518  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.441      NDF eff:    759.0000    
  
 Birge factor:    1.149234    
  
 Gs (GeV^-2) :    24.58031      ±   0.4236441    
 ks          :   6.8529382E-02  ±   4.4290710E-02
 Gr (GeV^-2) :    51.47160      ±   0.6167085    
 kr          :    1.316270      ±   0.3848304    
 GpNN        :    13.17890      ±   0.1296134    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94133      ±   0.2922948    
 Z           :  -0.4810495      ±   7.4620448E-02
 Ms          :   0.4977430      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6060  0.2736  0.3923  0.4868 -0.5288  0.3496
  0.6060  1.0000  0.8871  0.9386  0.9723 -0.9863  0.9466
  0.2736  0.8871  1.0000  0.9229  0.9315 -0.8846  0.9310
  0.3923  0.9386  0.9229  1.0000  0.9644 -0.9447  0.9665
  0.4868  0.9723  0.9315  0.9644  1.0000 -0.9575  0.9628
 -0.5288 -0.9863 -0.8846 -0.9447 -0.9575  1.0000 -0.9533
  0.3496  0.9466  0.9310  0.9665  0.9628 -0.9533  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.842      NDF eff:    759.0000    
  
 Birge factor:    1.148317    
  
 Gs (GeV^-2) :    24.66467      ±   0.4395262    
 ks          :   6.3052446E-02  ±   4.4255812E-02
 Gr (GeV^-2) :    51.49820      ±   0.5945039    
 kr          :    1.332323      ±   0.3658334    
 GpNN        :    13.18468      ±   0.1241780    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92789      ±   0.2801741    
 Z           :  -0.4775622      ±   7.2066829E-02
 Ms          :   0.4780540      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6425  0.3050  0.4274  0.5242 -0.5672  0.3852
  0.6425  1.0000  0.8797  0.9342  0.9706 -0.9854  0.9437
  0.3050  0.8797  1.0000  0.9164  0.9263 -0.8757  0.9257
  0.4274  0.9342  0.9164  1.0000  0.9611 -0.9396  0.9630
  0.5242  0.9706  0.9263  0.9611  1.0000 -0.9539  0.9596
 -0.5672 -0.9854 -0.8757 -0.9396 -0.9539  1.0000 -0.9494
  0.3852  0.9437  0.9257  0.9630  0.9596 -0.9494  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.454      NDF eff:    759.0000    
  
 Birge factor:    1.149814    
  
 Gs (GeV^-2) :    24.51011      ±   0.4124884    
 ks          :   7.1638070E-02  ±   4.2908058E-02
 Gr (GeV^-2) :    51.45299      ±   0.6112410    
 kr          :    1.304744      ±   0.3841967    
 GpNN        :    13.17479      ±   0.1287734    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95089      ±   0.2904288    
 Z           :  -0.4834708      ±   7.3494963E-02
 Ms          :   0.5109890      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5819  0.2410  0.3615  0.4580 -0.5007  0.3169
  0.5819  1.0000  0.8843  0.9372  0.9716 -0.9859  0.9448
  0.2410  0.8843  1.0000  0.9218  0.9303 -0.8827  0.9297
  0.3615  0.9372  0.9218  1.0000  0.9640 -0.9441  0.9662
  0.4580  0.9716  0.9303  0.9640  1.0000 -0.9570  0.9621
 -0.5007 -0.9859 -0.8827 -0.9441 -0.9570  1.0000 -0.9525
  0.3169  0.9448  0.9297  0.9662  0.9621 -0.9525  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.105      NDF eff:    759.0000    
  
 Birge factor:    1.149615    
  
 Gs (GeV^-2) :    24.53579      ±   0.4160042    
 ks          :   7.0596069E-02  ±   4.2589691E-02
 Gr (GeV^-2) :    51.45954      ±   0.6014719    
 kr          :    1.308825      ±   0.3766908    
 GpNN        :    13.17625      ±   0.1266152    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94751      ±   0.2854623    
 Z           :  -0.4826201      ±   7.2246023E-02
 Ms          :   0.5063530      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5934  0.2491  0.3714  0.4691 -0.5122  0.3265
  0.5934  1.0000  0.8810  0.9353  0.9708 -0.9855  0.9433
  0.2491  0.8810  1.0000  0.9191  0.9280 -0.8789  0.9274
  0.3714  0.9353  0.9191  1.0000  0.9627 -0.9421  0.9649
  0.4691  0.9708  0.9280  0.9627  1.0000 -0.9555  0.9608
 -0.5122 -0.9855 -0.8789 -0.9421 -0.9555  1.0000 -0.9509
  0.3265  0.9433  0.9274  0.9649  0.9608 -0.9509  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.471      NDF eff:    759.0000    
  
 Birge factor:    1.149825    
  
 Gs (GeV^-2) :    24.50877      ±   0.4168688    
 ks          :   7.1689852E-02  ±   4.4825073E-02
 Gr (GeV^-2) :    51.45266      ±   0.6341049    
 kr          :    1.304534      ±   0.4004681    
 GpNN        :    13.17472      ±   0.1343490    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95107      ±   0.3038173    
 Z           :  -0.4835142      ±   7.6665841E-02
 Ms          :   0.5112250      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5928  0.2679  0.3836  0.4753 -0.5158  0.3414
  0.5928  1.0000  0.8929  0.9423  0.9739 -0.9871  0.9493
  0.2679  0.8929  1.0000  0.9275  0.9354 -0.8915  0.9349
  0.3836  0.9423  0.9275  1.0000  0.9669 -0.9487  0.9690
  0.4753  0.9739  0.9354  0.9669  1.0000 -0.9605  0.9652
 -0.5158 -0.9871 -0.8915 -0.9487 -0.9605  1.0000 -0.9564
  0.3414  0.9493  0.9349  0.9690  0.9652 -0.9564  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.735      NDF eff:    759.0000    
  
 Birge factor:    1.148256    
  
 Gs (GeV^-2) :    24.66921      ±   0.4418497    
 ks          :   6.2655933E-02  ±   4.4956505E-02
 Gr (GeV^-2) :    51.49986      ±   0.6017965    
 kr          :    1.333307      ±   0.3705605    
 GpNN        :    13.18503      ±   0.1258345    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92706      ±   0.2839050    
 Z           :  -0.4773431      ±   7.3175602E-02
 Ms          :   0.4767760      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6459  0.3139  0.4345  0.5297 -0.5720  0.3932
  0.6459  1.0000  0.8827  0.9359  0.9714 -0.9858  0.9453
  0.3139  0.8827  1.0000  0.9185  0.9281 -0.8787  0.9275
  0.4345  0.9359  0.9185  1.0000  0.9621 -0.9412  0.9639
  0.5297  0.9714  0.9281  0.9621  1.0000 -0.9551  0.9607
 -0.5720 -0.9858 -0.8787 -0.9412 -0.9551  1.0000 -0.9507
  0.3932  0.9453  0.9275  0.9639  0.9607 -0.9507  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.650      NDF eff:    759.0000    
  
 Birge factor:    1.151072    
  
 Gs (GeV^-2) :    24.30972      ±   0.3904572    
 ks          :   7.7603109E-02  ±   3.9995410E-02
 Gr (GeV^-2) :    51.40861      ±   0.5996299    
 kr          :    1.276513      ±   0.3827679    
 GpNN        :    13.16483      ±   0.1268117    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97406      ±   0.2858639    
 Z           :  -0.4891842      ±   7.0980057E-02
 Ms          :   0.5422780      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5264  0.1664  0.2904  0.3911 -0.4354  0.2418
  0.5264  1.0000  0.8776  0.9336  0.9696 -0.9849  0.9401
  0.1664  0.8776  1.0000  0.9193  0.9275 -0.8781  0.9268
  0.2904  0.9336  0.9193  1.0000  0.9632 -0.9427  0.9658
  0.3911  0.9696  0.9275  0.9632  1.0000 -0.9555  0.9606
 -0.4354 -0.9849 -0.8781 -0.9427 -0.9555  1.0000 -0.9506
  0.2418  0.9401  0.9268  0.9658  0.9606 -0.9506  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.219      NDF eff:    759.0000    
  
 Birge factor:    1.149107    
  
 Gs (GeV^-2) :    24.59391      ±   0.4235278    
 ks          :   6.7814238E-02  ±   4.2908318E-02
 Gr (GeV^-2) :    51.47550      ±   0.5955950    
 kr          :    1.318655      ±   0.3700214    
 GpNN        :    13.17976      ±   0.1247858    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93934      ±   0.2813116    
 Z           :  -0.4805405      ±   7.1764924E-02
 Ms          :   0.4949300      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6091  0.2644  0.3876  0.4859 -0.5294  0.3432
  0.6091  1.0000  0.8791  0.9340  0.9703 -0.9853  0.9427
  0.2644  0.8791  1.0000  0.9171  0.9265 -0.8762  0.9259
  0.3876  0.9340  0.9171  1.0000  0.9616 -0.9404  0.9637
  0.4859  0.9703  0.9265  0.9616  1.0000 -0.9542  0.9598
 -0.5294 -0.9853 -0.8762 -0.9404 -0.9542  1.0000 -0.9496
  0.3432  0.9427  0.9259  0.9637  0.9598 -0.9496  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.145      NDF eff:    759.0000    
  
 Birge factor:    1.148491    
  
 Gs (GeV^-2) :    24.65111      ±   0.4350800    
 ks          :   6.4150274E-02  ±   4.3532416E-02
 Gr (GeV^-2) :    51.49344      ±   0.5894010    
 kr          :    1.329494      ±   0.3631229    
 GpNN        :    13.18366      ±   0.1230936    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93027      ±   0.2776886    
 Z           :  -0.4781884      ±   7.1249686E-02
 Ms          :   0.4816830      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6344  0.2916  0.4154  0.5137 -0.5573  0.3723
  0.6344  1.0000  0.8774  0.9329  0.9699 -0.9851  0.9424
  0.2916  0.8774  1.0000  0.9150  0.9249 -0.8735  0.9243
  0.4154  0.9329  0.9150  1.0000  0.9604 -0.9386  0.9624
  0.5137  0.9699  0.9249  0.9604  1.0000 -0.9530  0.9588
 -0.5573 -0.9851 -0.8735 -0.9386 -0.9530  1.0000 -0.9484
  0.3723  0.9424  0.9243  0.9624  0.9588 -0.9484  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    997.1736      NDF eff:    759.0000    
  
 Birge factor:    1.146211    
  
 Gs (GeV^-2) :    24.73881      ±   0.4897039    
 ks          :   4.6940699E-02  ±   4.8858397E-02
 Gr (GeV^-2) :    51.54367      ±   0.6015967    
 kr          :    1.357821      ±   0.3628568    
 GpNN        :    13.19404      ±   0.1247180    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.90603      ±   0.2811847    
 Z           :  -0.4715022      ±   7.4051186E-02
 Ms          :   0.4370990      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.7230  0.4115  0.5272  0.6180 -0.6583  0.4921
  0.7230  1.0000  0.8849  0.9364  0.9719 -0.9860  0.9474
  0.4115  0.8849  1.0000  0.9177  0.9282 -0.8786  0.9276
  0.5272  0.9364  0.9177  1.0000  0.9612 -0.9399  0.9627
  0.6180  0.9719  0.9282  0.9612  1.0000 -0.9544  0.9605
 -0.6583 -0.9860 -0.8786 -0.9399 -0.9544  1.0000 -0.9505
  0.4921  0.9474  0.9276  0.9627  0.9605 -0.9505  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.419      NDF eff:    759.0000    
  
 Birge factor:    1.149221    
  
 Gs (GeV^-2) :    24.58169      ±   0.4223613    
 ks          :   6.8458304E-02  ±   4.2879872E-02
 Gr (GeV^-2) :    51.47198      ±   0.5970277    
 kr          :    1.316504      ±   0.3716358    
 GpNN        :    13.17899      ±   0.1252497    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94114      ±   0.2825803    
 Z           :  -0.4809994      ±   7.1888298E-02
 Ms          :   0.4974620      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6066  0.2620  0.3851  0.4833 -0.5267  0.3407
  0.6066  1.0000  0.8795  0.9344  0.9704 -0.9854  0.9429
  0.2620  0.8795  1.0000  0.9176  0.9269 -0.8768  0.9263
  0.3851  0.9344  0.9176  1.0000  0.9619 -0.9408  0.9640
  0.4833  0.9704  0.9269  0.9619  1.0000 -0.9546  0.9601
 -0.5267 -0.9854 -0.8768 -0.9408 -0.9546  1.0000 -0.9499
  0.3407  0.9429  0.9263  0.9640  0.9601 -0.9499  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1005.384      NDF eff:    759.0000    
  
 Birge factor:    1.150920    
  
 Gs (GeV^-2) :    24.33777      ±   0.3927320    
 ks          :   7.6928720E-02  ±   4.0024847E-02
 Gr (GeV^-2) :    51.41426      ±   0.5967451    
 kr          :    1.280159      ±   0.3798988    
 GpNN        :    13.16611      ±   0.1260474    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.97108      ±   0.2841459    
 Z           :  -0.4884613      ±   7.0678420E-02
 Ms          :   0.5382670      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5330  0.1723  0.2968  0.3979 -0.4424  0.2482
  0.5330  1.0000  0.8766  0.9331  0.9694 -0.9848  0.9398
  0.1723  0.8766  1.0000  0.9184  0.9268 -0.8768  0.9261
  0.2968  0.9331  0.9184  1.0000  0.9627 -0.9419  0.9653
  0.3979  0.9694  0.9268  0.9627  1.0000 -0.9550  0.9602
 -0.4424 -0.9848 -0.8768 -0.9419 -0.9550  1.0000 -0.9500
  0.2482  0.9398  0.9261  0.9653  0.9602 -0.9500  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.233      NDF eff:    759.0000    
  
 Birge factor:    1.147968    
  
 Gs (GeV^-2) :    24.68851      ±   0.4470957    
 ks          :   6.0754552E-02  ±   4.5049340E-02
 Gr (GeV^-2) :    51.50734      ±   0.5965608    
 kr          :    1.337704      ±   0.3657729    
 GpNN        :    13.18663      ±   0.1244672    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92334      ±   0.2807908    
 Z           :  -0.4763543      ±   7.2557658E-02
 Ms          :   0.4708920      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6565  0.3239  0.4451  0.5408 -0.5833  0.4041
  0.6565  1.0000  0.8811  0.9348  0.9709 -0.9856  0.9446
  0.3239  0.8811  1.0000  0.9169  0.9268 -0.8765  0.9262
  0.4451  0.9348  0.9169  1.0000  0.9612 -0.9399  0.9630
  0.5408  0.9709  0.9268  0.9612  1.0000 -0.9541  0.9599
 -0.5833 -0.9856 -0.8765 -0.9399 -0.9541  1.0000 -0.9497
  0.4041  0.9446  0.9262  0.9630  0.9599 -0.9497  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.1069      NDF eff:    759.0000    
  
 Birge factor:    1.147321    
  
 Gs (GeV^-2) :    24.72065      ±   0.4617639    
 ks          :   5.6143370E-02  ±   4.6449389E-02
 Gr (GeV^-2) :    51.52268      ±   0.5990972    
 kr          :    1.346501      ±   0.3648743    
 GpNN        :    13.18984      ±   0.1246914    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91585      ±   0.2812111    
 Z           :  -0.4743186      ±   7.3232666E-02
 Ms          :   0.4580600      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6817  0.3574  0.4765  0.5703 -0.6120  0.4377
  0.6817  1.0000  0.8828  0.9356  0.9714 -0.9858  0.9459
  0.3574  0.8828  1.0000  0.9174  0.9275 -0.8776  0.9269
  0.4765  0.9356  0.9174  1.0000  0.9613 -0.9400  0.9629
  0.5703  0.9714  0.9275  0.9613  1.0000 -0.9543  0.9602
 -0.6120 -0.9858 -0.8776 -0.9400 -0.9543  1.0000 -0.9501
  0.4377  0.9459  0.9269  0.9629  0.9602 -0.9501  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.380      NDF eff:    759.0000    
  
 Birge factor:    1.149772    
  
 Gs (GeV^-2) :    24.51570      ±   0.4127672    
 ks          :   7.1418740E-02  ±   4.2471524E-02
 Gr (GeV^-2) :    51.45440      ±   0.6043107    
 kr          :    1.305621      ±   0.3792544    
 GpNN        :    13.17511      ±   0.1271935    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95017      ±   0.2867908    
 Z           :  -0.4832885      ±   7.2535269E-02
 Ms          :   0.5099960      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5840  0.2391  0.3612  0.4588 -0.5020  0.3160
  0.5840  1.0000  0.8817  0.9357  0.9709 -0.9856  0.9435
  0.2391  0.8817  1.0000  0.9199  0.9287 -0.8799  0.9281
  0.3612  0.9357  0.9199  1.0000  0.9631 -0.9427  0.9654
  0.4588  0.9709  0.9287  0.9631  1.0000 -0.9559  0.9612
 -0.5020 -0.9856 -0.8799 -0.9427 -0.9559  1.0000 -0.9513
  0.3160  0.9435  0.9281  0.9654  0.9612 -0.9513  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.528      NDF eff:    759.0000    
  
 Birge factor:    1.150430    
  
 Gs (GeV^-2) :    24.42068      ±   0.4004298    
 ks          :   7.4676268E-02  ±   4.0631283E-02
 Gr (GeV^-2) :    51.43192      ±   0.5945727    
 kr          :    1.291463      ±   0.3757465    
 GpNN        :    13.17009      ±   0.1252337    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.96183      ±   0.2823936    
 Z           :  -0.4861931      ±   7.0727035E-02
 Ms          :   0.5258110      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5528  0.1944  0.3193  0.4203 -0.4649  0.2715
  0.5528  1.0000  0.8763  0.9328  0.9694 -0.9849  0.9401
  0.1944  0.8763  1.0000  0.9175  0.9262 -0.8757  0.9255
  0.3193  0.9328  0.9175  1.0000  0.9621 -0.9410  0.9646
  0.4203  0.9694  0.9262  0.9621  1.0000 -0.9544  0.9597
 -0.4649 -0.9849 -0.8757 -0.9410 -0.9544  1.0000 -0.9495
  0.2715  0.9401  0.9255  0.9646  0.9597 -0.9495  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    991.5212      NDF eff:    759.0000    
  
 Birge factor:    1.142958    
  
 Gs (GeV^-2) :    24.47378      ±   0.5807462    
 ks          :   5.5366624E-03  ±   5.4035746E-02
 Gr (GeV^-2) :    51.55686      ±   0.5771315    
 kr          :    1.357916      ±   0.3424563    
 GpNN        :    13.19455      ±   0.1178175    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.90454      ±   0.2648614    
 Z           :  -0.4695482      ±   7.0800498E-02
 Ms          :   0.3805260      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.8177  0.5191  0.6304  0.7188 -0.7578  0.6038
  0.8177  1.0000  0.8754  0.9297  0.9688 -0.9844  0.9429
  0.5191  0.8754  1.0000  0.9102  0.9220 -0.8678  0.9214
  0.6304  0.9297  0.9102  1.0000  0.9568 -0.9331  0.9584
  0.7188  0.9688  0.9220  0.9568  1.0000 -0.9490  0.9564
 -0.7578 -0.9844 -0.8678 -0.9331 -0.9490  1.0000 -0.9455
  0.6038  0.9429  0.9214  0.9584  0.9564 -0.9455  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.7767      NDF eff:    759.0000    
  
 Birge factor:    1.147706    
  
 Gs (GeV^-2) :    24.70341      ±   0.4530022    
 ks          :   5.8944274E-02  ±   4.5691375E-02
 Gr (GeV^-2) :    51.51382      ±   0.5986934    
 kr          :    1.341455      ±   0.3660866    
 GpNN        :    13.18800      ±   0.1247902    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92015      ±   0.2814835    
 Z           :  -0.4754969      ±   7.2984278E-02
 Ms          :   0.4656280      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6668  0.3382  0.4583  0.5530 -0.5951  0.4183
  0.6668  1.0000  0.8822  0.9354  0.9712 -0.9857  0.9454
  0.3382  0.8822  1.0000  0.9174  0.9273 -0.8774  0.9268
  0.4583  0.9354  0.9174  1.0000  0.9614 -0.9402  0.9631
  0.5530  0.9712  0.9273  0.9614  1.0000 -0.9543  0.9601
 -0.5951 -0.9857 -0.8774 -0.9402 -0.9543  1.0000 -0.9501
  0.4183  0.9454  0.9268  0.9631  0.9601 -0.9501  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.903      NDF eff:    759.0000    
  
 Birge factor:    1.148353    
  
 Gs (GeV^-2) :    24.66202      ±   0.4409873    
 ks          :   6.3276984E-02  ±   4.5426220E-02
 Gr (GeV^-2) :    51.49725      ±   0.6101862    
 kr          :    1.331761      ±   0.3764935    
 GpNN        :    13.18447      ±   0.1277503    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92836      ±   0.2881370    
 Z           :  -0.4776871      ±   7.4272692E-02
 Ms          :   0.4787840      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6436  0.3165  0.4351  0.5288 -0.5705  0.3942
  0.6436  1.0000  0.8860  0.9377  0.9722 -0.9862  0.9468
  0.3165  0.8860  1.0000  0.9208  0.9301 -0.8822  0.9296
  0.4351  0.9377  0.9208  1.0000  0.9632 -0.9430  0.9651
  0.5288  0.9722  0.9301  0.9632  1.0000 -0.9564  0.9618
 -0.5705 -0.9862 -0.8822 -0.9430 -0.9564  1.0000 -0.9522
  0.3942  0.9468  0.9296  0.9651  0.9618 -0.9522  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.331      NDF eff:    759.0000    
  
 Birge factor:    1.149171    
  
 Gs (GeV^-2) :    24.58715      ±   0.4346339    
 ks          :   6.8175472E-02  ±   5.2197203E-02
 Gr (GeV^-2) :    51.47355      ±   0.7230588    
 kr          :    1.317461      ±   0.4554598    
 GpNN        :    13.17933      ±   0.1531754    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94034      ±   0.3444442    
 Z           :  -0.4807956      ±   8.9458816E-02
 Ms          :   0.4963410      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6166  0.3404  0.4388  0.5171 -0.5523  0.4035
  0.6166  1.0000  0.9181  0.9558  0.9801 -0.9901  0.9617
  0.3404  0.9181  1.0000  0.9443  0.9505 -0.9165  0.9503
  0.4388  0.9558  0.9443  1.0000  0.9746 -0.9603  0.9762
  0.5171  0.9801  0.9505  0.9746  1.0000 -0.9695  0.9735
 -0.5523 -0.9901 -0.9165 -0.9603 -0.9695  1.0000 -0.9666
  0.4035  0.9617  0.9503  0.9762  0.9735 -0.9666  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.053      NDF eff:    759.0000    
  
 Birge factor:    1.149585    
  
 Gs (GeV^-2) :    24.53945      ±   0.4161824    
 ks          :   7.0439421E-02  ±   4.2815480E-02
 Gr (GeV^-2) :    51.46050      ±   0.6044350    
 kr          :    1.309419      ±   0.3784569    
 GpNN        :    13.17646      ±   0.1271376    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94702      ±   0.2867684    
 Z           :  -0.4824958      ±   7.2680399E-02
 Ms          :   0.5056740      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5926  0.2499  0.3717  0.4689 -0.5118  0.3271
  0.5926  1.0000  0.8821  0.9359  0.9710 -0.9857  0.9439
  0.2499  0.8821  1.0000  0.9199  0.9287 -0.8800  0.9281
  0.3717  0.9359  0.9199  1.0000  0.9631 -0.9427  0.9652
  0.4689  0.9710  0.9287  0.9631  1.0000 -0.9559  0.9612
 -0.5118 -0.9857 -0.8800 -0.9427 -0.9559  1.0000 -0.9514
  0.3271  0.9439  0.9281  0.9652  0.9612 -0.9514  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.571      NDF eff:    759.0000    
  
 Birge factor:    1.149881    
  
 Gs (GeV^-2) :    24.50114      ±   0.4108622    
 ks          :   7.1980625E-02  ±   4.2717241E-02
 Gr (GeV^-2) :    51.45076      ±   0.6101518    
 kr          :    1.303350      ±   0.3839179    
 GpNN        :    13.17430      ±   0.1285453    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95204      ±   0.2902297    
 Z           :  -0.4837595      ±   7.3324695E-02
 Ms          :   0.5125600      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5776  0.2351  0.3560  0.4528 -0.4957  0.3112
  0.5776  1.0000  0.8837  0.9370  0.9714 -0.9859  0.9445
  0.2351  0.8837  1.0000  0.9215  0.9300 -0.8823  0.9295
  0.3560  0.9370  0.9215  1.0000  0.9640 -0.9440  0.9662
  0.4528  0.9714  0.9300  0.9640  1.0000 -0.9568  0.9620
 -0.4957 -0.9859 -0.8823 -0.9440 -0.9568  1.0000 -0.9524
  0.3112  0.9445  0.9295  0.9662  0.9620 -0.9524  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.059      NDF eff:    759.0000    
  
 Birge factor:    1.149588    
  
 Gs (GeV^-2) :    24.53904      ±   0.4095189    
 ks          :   7.0457160E-02  ±   3.6892906E-02
 Gr (GeV^-2) :    51.46039      ±   0.5243259    
 kr          :    1.309351      ±   0.3237376    
 GpNN        :    13.17643      ±   0.1088915    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94708      ±   0.2465539    
 Z           :  -0.4825100      ±   6.1332315E-02
 Ms          :   0.5057510      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5917  0.1882  0.3312  0.4465 -0.4968  0.2779
  0.5917  1.0000  0.8423  0.9131  0.9608 -0.9806  0.9236
  0.1882  0.8423  1.0000  0.8924  0.9044 -0.8392  0.9032
  0.3312  0.9131  0.8924  1.0000  0.9496 -0.9221  0.9522
  0.4465  0.9608  0.9044  0.9496  1.0000 -0.9401  0.9467
 -0.4968 -0.9806 -0.8392 -0.9221 -0.9401  1.0000 -0.9335
  0.2779  0.9236  0.9032  0.9522  0.9467 -0.9335  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1001.906      NDF eff:    759.0000    
  
 Birge factor:    1.148928    
  
 Gs (GeV^-2) :    24.61206      ±   0.4278311    
 ks          :   6.6781282E-02  ±   4.3487791E-02
 Gr (GeV^-2) :    51.48090      ±   0.5985752    
 kr          :    1.321940      ±   0.3712628    
 GpNN        :    13.18094      ±   0.1254173    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.93660      ±   0.2828915    
 Z           :  -0.4798349      ±   7.2284833E-02
 Ms          :   0.4910050      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6184  0.2777  0.4000  0.4972 -0.5403  0.3565
  0.6184  1.0000  0.8806  0.9349  0.9707 -0.9855  0.9437
  0.2777  0.8806  1.0000  0.9179  0.9273 -0.8774  0.9267
  0.4000  0.9349  0.9179  1.0000  0.9619 -0.9409  0.9640
  0.4972  0.9707  0.9273  0.9619  1.0000 -0.9547  0.9602
 -0.5403 -0.9855 -0.8774 -0.9409 -0.9547  1.0000 -0.9502
  0.3565  0.9437  0.9267  0.9640  0.9602 -0.9502  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1003.127      NDF eff:    759.0000    
  
 Birge factor:    1.149627    
  
 Gs (GeV^-2) :    24.53421      ±   0.4213164    
 ks          :   7.0662901E-02  ±   4.5083914E-02
 Gr (GeV^-2) :    51.45913      ±   0.6320454    
 kr          :    1.308571      ±   0.3980849    
 GpNN        :    13.17616      ±   0.1338661    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94773      ±   0.3027478    
 Z           :  -0.4826734      ±   7.6473504E-02
 Ms          :   0.5066440      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6046  0.2813  0.3971  0.4884 -0.5288  0.3553
  0.6046  1.0000  0.8926  0.9421  0.9739 -0.9871  0.9493
  0.2813  0.8926  1.0000  0.9270  0.9350 -0.8908  0.9345
  0.3971  0.9421  0.9270  1.0000  0.9666 -0.9483  0.9686
  0.4884  0.9739  0.9350  0.9666  1.0000 -0.9602  0.9650
 -0.5288 -0.9871 -0.8908 -0.9483 -0.9602  1.0000 -0.9561
  0.3553  0.9493  0.9345  0.9686  0.9650 -0.9561  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1004.192      NDF eff:    759.0000    
  
 Birge factor:    1.150237    
  
 Gs (GeV^-2) :    24.45037      ±   0.4056495    
 ks          :   7.3752135E-02  ±   4.2712014E-02
 Gr (GeV^-2) :    51.43865      ±   0.6179376    
 kr          :    1.295730      ±   0.3910465    
 GpNN        :    13.17160      ±   0.1305914    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.95832      ±   0.2945609    
 Z           :  -0.4853255      ±   7.4101940E-02
 Ms          :   0.5210810      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.5659  0.2261  0.3454  0.4412 -0.4832  0.3005
  0.5659  1.0000  0.8864  0.9385  0.9721 -0.9862  0.9455
  0.2261  0.8864  1.0000  0.9237  0.9319 -0.8855  0.9313
  0.3454  0.9385  0.9237  1.0000  0.9651 -0.9458  0.9674
  0.4412  0.9721  0.9319  0.9651  1.0000 -0.9582  0.9631
 -0.4832 -0.9862 -0.8855 -0.9458 -0.9582  1.0000 -0.9538
  0.3005  0.9455  0.9313  0.9674  0.9631 -0.9538  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    998.6195      NDF eff:    759.0000    
  
 Birge factor:    1.147042    
  
 Gs (GeV^-2) :    24.72970      ±   0.4680138    
 ks          :   5.3988263E-02  ±   4.6914902E-02
 Gr (GeV^-2) :    51.52863      ±   0.5981308    
 kr          :    1.349821      ±   0.3633101    
 GpNN        :    13.19106      ±   0.1243377    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.91299      ±   0.2805657    
 Z           :  -0.4735236      ±   7.3255055E-02
 Ms          :   0.4526590      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6916  0.3692  0.4880  0.5814 -0.6229  0.4499
  0.6916  1.0000  0.8827  0.9354  0.9714 -0.9858  0.9460
  0.3692  0.8827  1.0000  0.9170  0.9272 -0.8772  0.9267
  0.4880  0.9354  0.9170  1.0000  0.9610 -0.9396  0.9626
  0.5814  0.9714  0.9272  0.9610  1.0000 -0.9541  0.9600
 -0.6229 -0.9858 -0.8772 -0.9396 -0.9541  1.0000 -0.9499
  0.4499  0.9460  0.9267  0.9626  0.9600 -0.9499  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.9519      NDF eff:    759.0000    
  
 Birge factor:    1.147807    
  
 Gs (GeV^-2) :    24.69800      ±   0.4537307    
 ks          :   5.9647921E-02  ±   4.6871047E-02
 Gr (GeV^-2) :    51.51138      ±   0.6155952    
 kr          :    1.340045      ±   0.3777366    
 GpNN        :    13.18748      ±   0.1286782    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92135      ±   0.2901001    
 Z           :  -0.4758207      ±   7.5328931E-02
 Ms          :   0.4676370      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6666  0.3485  0.4648  0.5563 -0.5970  0.4260
  0.6666  1.0000  0.8887  0.9391  0.9729 -0.9865  0.9485
  0.3485  0.8887  1.0000  0.9221  0.9314 -0.8843  0.9309
  0.4648  0.9391  0.9221  1.0000  0.9637 -0.9437  0.9654
  0.5563  0.9729  0.9314  0.9637  1.0000 -0.9570  0.9625
 -0.5970 -0.9865 -0.8843 -0.9437 -0.9570  1.0000 -0.9530
  0.4260  0.9485  0.9309  0.9654  0.9625 -0.9530  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1000.459      NDF eff:    759.0000    
  
 Birge factor:    1.148098    
  
 Gs (GeV^-2) :    24.68019      ±   0.4493111    
 ks          :   6.1622746E-02  ±   4.6763800E-02
 Gr (GeV^-2) :    51.50402      ±   0.6190524    
 kr          :    1.335757      ±   0.3817436    
 GpNN        :    13.18592      ±   0.1298360    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92499      ±   0.2934911    
 Z           :  -0.4767940      ±   7.5680159E-02
 Ms          :   0.4735310      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6603  0.3430  0.4590  0.5500 -0.5903  0.4201
  0.6603  1.0000  0.8899  0.9400  0.9732 -0.9867  0.9491
  0.3430  0.8899  1.0000  0.9231  0.9322 -0.8859  0.9317
  0.4590  0.9400  0.9231  1.0000  0.9644 -0.9448  0.9661
  0.5500  0.9732  0.9322  0.9644  1.0000 -0.9579  0.9631
 -0.5903 -0.9867 -0.8859 -0.9448 -0.9579  1.0000 -0.9539
  0.4201  0.9491  0.9317  0.9661  0.9631 -0.9539  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    1002.584      NDF eff:    759.0000    
  
 Birge factor:    1.149316    
  
 Gs (GeV^-2) :    24.57116      ±   0.4217163    
 ks          :   6.8985716E-02  ±   4.3708965E-02
 Gr (GeV^-2) :    51.46904      ±   0.6103286    
 kr          :    1.314695      ±   0.3810793    
 GpNN        :    13.17834      ±   0.1283046    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.94264      ±   0.2893776    
 Z           :  -0.4813839      ±   7.3685050E-02
 Ms          :   0.4995820      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6038  0.2673  0.3874  0.4830 -0.5254  0.3439
  0.6038  1.0000  0.8847  0.9373  0.9717 -0.9860  0.9454
  0.2673  0.8847  1.0000  0.9213  0.9301 -0.8823  0.9296
  0.3874  0.9373  0.9213  1.0000  0.9637 -0.9436  0.9658
  0.4830  0.9717  0.9301  0.9637  1.0000 -0.9567  0.9620
 -0.5254 -0.9860 -0.8823 -0.9436 -0.9567  1.0000 -0.9523
  0.3439  0.9454  0.9296  0.9658  0.9620 -0.9523  1.0000
  
 IFIT:            0  IMTH:            3  IDFW:            1
 PVCT:   1.2419330E-02
  
 MF:    999.8571      NDF eff:    759.0000    
  
 Birge factor:    1.147752    
  
 Gs (GeV^-2) :    24.70098      ±   0.4509945    
 ks          :   5.9268191E-02  ±   4.4985488E-02
 Gr (GeV^-2) :    51.51270      ±   0.5908681    
 kr          :    1.340814      ±   0.3610617    
 GpNN        :    13.18776      ±   0.1230799    
 x           :   0.0000000E+00  ±   0.0000000E+00
 GpND        :    28.92070      ±   0.2775685    
 Z           :  -0.4756444      ±   7.1852535E-02
 Ms          :   0.4665470      ±   0.0000000E+00
  
 CORRELATION MATRIX
 ------------------
  1.0000  0.6642  0.3298  0.4519  0.5483 -0.5912  0.4110
  0.6642  1.0000  0.8790  0.9335  0.9704 -0.9853  0.9437
  0.3298  0.8790  1.0000  0.9152  0.9254 -0.8740  0.9248
  0.4519  0.9335  0.9152  1.0000  0.9603 -0.9384  0.9620
  0.5483  0.9704  0.9254  0.9603  1.0000 -0.9530  0.9590
 -0.5912 -0.9853 -0.8740 -0.9384 -0.9530  1.0000 -0.9486
  0.4110  0.9437  0.9248  0.9620  0.9590 -0.9486  1.0000
  
 Total number of blocks found:          100
 Chi-square varied between:    991.5212      and    1008.992    


==> anc/Report_TestNormalityOfDistributionOfScaleFactors.out <==
The columns correspond to:
 1) the input-file name,
 2) the sample arithmetic mean,
 3) the sample variance,
 4) the sample skewness,
 5) the sample kurtosis,
 6) the value of the Shapiro-Wilk W-statistic,
 7) the p-value of the Shapiro-Wilk test, and
 8) the p-value of the D'Agostino-Pearson K-squared test.

ResidualsSFsES001.out	2.124247293918e-001	1.528016436296e+000	-1.255425033494e-001	2.624495211693e+000	9.853674532517e-001	3.584954328927e-001	7.025311267739e-001
ResidualsSFsES002.out	2.121868240825e-001	1.523325369207e+000	-1.241736395224e-001	2.631363877533e+000	9.856872094326e-001	3.769310710953e-001	7.142658368733e-001
ResidualsSFsES003.out	2.123151325773e-001	1.525838373813e+000	-1.249278780984e-001	2.627623207207e+000	9.855120151295e-001	3.667419745456e-001	7.078878540486e-001
ResidualsSFsES004.out	2.127089877423e-001	1.533838402619e+000	-1.270279850598e-001	2.616644725233e+000	9.850375239222e-001	3.402194634878e-001	6.889862658104e-001
ResidualsSFsES005.out	2.127078242784e-001	1.533814437047e+000	-1.270223611217e-001	2.616675361899e+000	9.850385892543e-001	3.402772590894e-001	6.890393719341e-001
ResidualsSFsES006.out	2.133181305258e-001	1.547369077769e+000	-1.297640596747e-001	2.601168421584e+000	9.846623616987e-001	3.203540123425e-001	6.618258268720e-001
ResidualsSFsES007.out	2.136238514639e-001	1.554878756416e+000	-1.309453176558e-001	2.594157703563e+000	9.844978690959e-001	3.119486318531e-001	6.493018716863e-001
ResidualsSFsES008.out	2.123562952371e-001	1.526651760601e+000	-1.251613542848e-001	2.626442937970e+000	9.854579453271e-001	3.636405129609e-001	7.058693406626e-001
ResidualsSFsES009.out	2.134558460619e-001	1.550681505872e+000	-1.303106103771e-001	2.597942892129e+000	9.845849403150e-001	3.163748613737e-001	6.560819969832e-001
ResidualsSFsES010.out	2.132161347835e-001	1.544984113736e+000	-1.293434980787e-001	2.603624453780e+000	9.847056234832e-001	3.225953683250e-001	6.661792660833e-001
ResidualsSFsES011.out	2.136956774948e-001	1.556731573025e+000	-1.312065726502e-001	2.592591567004e+000	9.844563083776e-001	3.098540998947e-001	6.464832293955e-001
ResidualsSFsES012.out	2.126678009278e-001	1.532978299879e+000	-1.268219571987e-001	2.617758069151e+000	9.850806812418e-001	3.425671011101e-001	6.909161843366e-001
ResidualsSFsES013.out	2.139053175155e-001	1.562362586393e+000	-1.319351486916e-001	2.588212715931e+000	9.842912131283e-001	3.016493406567e-001	6.385587284098e-001
ResidualsSFsES014.out	2.135080347423e-001	1.551965970141e+000	-1.305114108145e-001	2.596749053238e+000	9.845583281461e-001	3.150165596376e-001	6.539483751564e-001
ResidualsSFsES015.out	2.128625578247e-001	1.537100636336e+000	-1.277713146034e-001	2.612564846748e+000	9.848983410665e-001	3.327362043598e-001	6.818872922406e-001
ResidualsSFsES016.out	2.129123997629e-001	1.538179065454e+000	-1.280043802636e-001	2.611265839324e+000	9.848601673744e-001	3.307071738900e-001	6.796180100278e-001
ResidualsSFsES017.out	2.128004669485e-001	1.535771367848e+000	-1.274756049421e-001	2.614199926789e+000	9.849526844649e-001	3.356420623144e-001	6.847373259476e-001
ResidualsSFsES018.out	2.133485996804e-001	1.548093098817e+000	-1.298871481735e-001	2.600445171339e+000	9.846467073309e-001	3.195461328369e-001	6.605405401558e-001
ResidualsSFsES019.out	2.131366139794e-001	1.543160950938e+000	-1.290057428436e-001	2.605578773820e+000	9.847407719364e-001	3.244258335644e-001	6.696312739825e-001
ResidualsSFsES020.out	2.131725506082e-001	1.543981147786e+000	-1.291595626850e-001	2.604691289227e+000	9.847251414071e-001	3.236107776844e-001	6.680648591319e-001
ResidualsSFsES021.out	2.137051913814e-001	1.556979389093e+000	-1.312406304603e-001	2.592386879224e+000	9.844500543174e-001	3.095399298729e-001	6.461143212592e-001
ResidualsSFsES022.out	2.132138288763e-001	1.544930557141e+000	-1.293337820955e-001	2.603680914339e+000	9.847064436055e-001	3.226379821212e-001	6.662791419318e-001
ResidualsSFsES023.out	2.130622723814e-001	1.541484093775e+000	-1.286818875094e-001	2.607435882125e+000	9.847714917272e-001	3.260326131585e-001	6.729019696648e-001
ResidualsSFsES024.out	2.130948563196e-001	1.542216394536e+000	-1.288249084888e-001	2.606617782370e+000	9.847571029454e-001	3.252792091548e-001	6.714623051755e-001
ResidualsSFsES025.out	2.130958897938e-001	1.542239135688e+000	-1.288292842740e-001	2.606592647143e+000	9.847566548384e-001	3.252557688983e-001	6.714180591255e-001
ResidualsSFsES026.out	2.126026053299e-001	1.531628495863e+000	-1.264897368839e-001	2.619537107699e+000	9.851575525280e-001	3.467807045960e-001	6.939936806445e-001
ResidualsSFsES027.out	2.126102212990e-001	1.531786075536e+000	-1.265289382326e-001	2.619327960111e+000	9.851480987731e-001	3.462602953881e-001	6.936323678639e-001
ResidualsSFsES028.out	2.127273488351e-001	1.534224362865e+000	-1.271191523850e-001	2.616150043371e+000	9.850205963541e-001	3.393021773197e-001	6.881276479491e-001
ResidualsSFsES029.out	2.124058005979e-001	1.527637691789e+000	-1.254380630523e-001	2.625031738120e+000	9.853925880411e-001	3.599187911900e-001	7.034515065148e-001
ResidualsSFsES030.out	2.136254609897e-001	1.554920341022e+000	-1.309513946203e-001	2.594121842762e+000	9.844968320956e-001	3.118962274487e-001	6.492372852954e-001
ResidualsSFsES031.out	2.135844076804e-001	1.553876617121e+000	-1.307993227733e-001	2.595031307483e+000	9.845212877099e-001	3.131340303179e-001	6.508706486889e-001
ResidualsSFsES032.out	2.118964842474e-001	1.517789221174e+000	-1.223226655149e-001	2.640103328507e+000	9.860569546812e-001	3.991348925569e-001	7.290534100082e-001
ResidualsSFsES033.out	2.134004666701e-001	1.549336586103e+000	-1.300937750984e-001	2.599226744197e+000	9.846170402159e-001	3.180196944678e-001	6.583718683905e-001
ResidualsSFsES034.out	2.130696964433e-001	1.541650645943e+000	-1.287146104822e-001	2.607249002330e+000	9.847678814120e-001	3.258434413969e-001	6.725732608255e-001
ResidualsSFsES035.out	2.124621797216e-001	1.528769013912e+000	-1.257470087407e-001	2.623438886858e+000	9.853194281403e-001	3.557880554032e-001	7.007170750323e-001
ResidualsSFsES036.out	2.130978115670e-001	1.542282463295e+000	-1.288376421921e-001	2.606544525657e+000	9.847558046660e-001	3.252113005946e-001	6.713333734456e-001
ResidualsSFsES037.out	2.126243073402e-001	1.532076643562e+000	-1.266011258653e-001	2.618942484647e+000	9.851304087595e-001	3.452881656685e-001	6.929660409764e-001
ResidualsSFsES038.out	2.122939750206e-001	1.525419937027e+000	-1.248056242573e-001	2.628236408344e+000	9.855420686225e-001	3.684746604832e-001	7.089355759622e-001
ResidualsSFsES039.out	2.133567984433e-001	1.548288160886e+000	-1.299199769589e-001	2.600251934180e+000	9.846422019239e-001	3.193139319078e-001	6.601968872928e-001
ResidualsSFsES040.out	2.132234010619e-001	1.545151917089e+000	-1.293738658349e-001	2.603447985713e+000	9.847031348938e-001	3.224660887418e-001	6.658670215201e-001
ResidualsSFsES041.out	2.133236730825e-001	1.547500739749e+000	-1.297866440517e-001	2.601036120975e+000	9.846596389278e-001	3.202133769532e-001	6.615907602617e-001
ResidualsSFsES042.out	2.127285617320e-001	1.534248887679e+000	-1.271247688743e-001	2.616118881739e+000	9.850195164879e-001	3.392437279507e-001	6.880737262995e-001
ResidualsSFsES043.out	2.127209860619e-001	1.534090204902e+000	-1.270875392114e-001	2.616321644457e+000	9.850265135023e-001	3.396225952455e-001	6.884255952377e-001
ResidualsSFsES044.out	2.137036104639e-001	1.556938283515e+000	-1.312349905785e-001	2.592420772906e+000	9.844511049801e-001	3.095926909133e-001	6.461754187019e-001
ResidualsSFsES045.out	2.134082157423e-001	1.549523476426e+000	-1.301242915750e-001	2.599046311566e+000	9.846122100114e-001	3.177717396169e-001	6.580503622450e-001
ResidualsSFsES046.out	2.124054387938e-001	1.527629927654e+000	-1.254358410916e-001	2.625042901614e+000	9.853931046171e-001	3.599480905363e-001	7.034707213199e-001
ResidualsSFsES047.out	2.143184171546e-001	1.574654644339e+000	-1.332308937141e-001	2.580531360318e+000	9.839141666932e-001	2.835960023771e-001	6.244722606345e-001
ResidualsSFsES048.out	2.139171462887e-001	1.562690346170e+000	-1.319746657908e-001	2.587975048965e+000	9.842823755379e-001	3.012153235989e-001	6.381267327863e-001
ResidualsSFsES049.out	2.133711546598e-001	1.548633489055e+000	-1.299778579254e-001	2.599911814063e+000	9.846342243095e-001	3.189031201476e-001	6.595915162247e-001
ResidualsSFsES050.out	2.124959114948e-001	1.529449166640e+000	-1.259284685809e-001	2.622494782321e+000	9.852816079477e-001	3.536672769026e-001	6.990936303863e-001
ResidualsSFsES051.out	2.123342328866e-001	1.526214490080e+000	-1.250363519741e-001	2.627075731475e+000	9.854870046890e-001	3.653048353987e-001	7.069520632819e-001
ResidualsSFsES052.out	2.136423248351e-001	1.555351965091e+000	-1.310131253648e-001	2.593751689923e+000	9.844877822729e-001	3.114392085352e-001	6.485718878635e-001
ResidualsSFsES053.out	2.136025185464e-001	1.554336284391e+000	-1.308665741468e-001	2.594628763393e+000	9.845109198469e-001	3.126087716810e-001	6.501481595701e-001
ResidualsSFsES054.out	2.124969473402e-001	1.529471180304e+000	-1.259343448392e-001	2.622464366533e+000	9.852804200656e-001	3.536008273648e-001	6.990412143003e-001
ResidualsSFsES055.out	2.132852642371e-001	1.546594403756e+000	-1.296300711248e-001	2.601953805743e+000	9.846779191265e-001	3.211585520492e-001	6.632197442315e-001
ResidualsSFsES056.out	2.125675624948e-001	1.530909477867e+000	-1.263078685164e-001	2.620501788372e+000	9.851996333096e-001	3.491046992513e-001	6.956594156969e-001
ResidualsSFsES057.out	2.127997498969e-001	1.535755904664e+000	-1.274721249068e-001	2.614219189918e+000	9.849533803283e-001	3.356794040295e-001	6.847708294490e-001
ResidualsSFsES058.out	2.130921481443e-001	1.542154772716e+000	-1.288129366016e-001	2.606686277187e+000	9.847583295544e-001	3.253433795235e-001	6.715829398044e-001
ResidualsSFsES059.out	2.128873137732e-001	1.537635483565e+000	-1.278877403744e-001	2.611917526525e+000	9.848786025002e-001	3.316857925792e-001	6.807568957830e-001
ResidualsSFsES060.out	2.133177502784e-001	1.547360425401e+000	-1.297625980186e-001	2.601177125894e+000	9.846625378793e-001	3.203631140929e-001	6.618412522775e-001
ResidualsSFsES061.out	2.136605451753e-001	1.555820681747e+000	-1.310794937785e-001	2.593353702260e+000	9.844777308794e-001	3.109322624658e-001	6.478559029261e-001
ResidualsSFsES062.out	2.126449235876e-001	1.532503302759e+000	-1.267062054837e-001	2.618379933011e+000	9.851050478449e-001	3.438982841191e-001	6.919928899599e-001
ResidualsSFsES063.out	2.127555894536e-001	1.534819367335e+000	-1.272578444607e-001	2.615393971069e+000	9.849942791712e-001	3.378800213768e-001	6.868143399141e-001
ResidualsSFsES064.out	2.125923020928e-001	1.531417213793e+000	-1.264364897890e-001	2.619819920368e+000	9.851701201309e-001	3.474734862128e-001	6.944823291068e-001
ResidualsSFsES065.out	2.130009959175e-001	1.540120964026e+000	-1.284089342536e-001	2.608988105914e+000	9.848072992193e-001	3.279136948883e-001	6.756285593852e-001
ResidualsSFsES066.out	2.125611172680e-001	1.530776685438e+000	-1.262737326626e-001	2.620681525643e+000	9.852072148078e-001	3.495247114563e-001	6.959697199881e-001
ResidualsSFsES067.out	2.129496809072e-001	1.538992287594e+000	-1.281760455051e-001	2.610302415910e+000	9.848373688447e-001	3.295001688217e-001	6.779323198015e-001
ResidualsSFsES068.out	2.125114992990e-001	1.529765917443e+000	-1.260119238898e-001	2.622058612370e+000	9.852643547243e-001	3.527031048079e-001	6.983428741424e-001
ResidualsSFsES069.out	2.130375488144e-001	1.540931480739e+000	-1.285722128800e-001	2.608060581836e+000	9.847858000213e-001	3.267832149050e-001	6.740001997363e-001
ResidualsSFsES070.out	2.130460201649e-001	1.541119772564e+000	-1.286096628754e-001	2.607847142670e+000	9.847805255396e-001	3.265063558664e-001	6.736251839494e-001
ResidualsSFsES071.out	2.127015074845e-001	1.533682337498e+000	-1.269910431385e-001	2.616845323645e+000	9.850451943073e-001	3.406357671241e-001	6.893341010790e-001
ResidualsSFsES072.out	2.132593312474e-001	1.545987452285e+000	-1.295233030857e-001	2.602577403400e+000	9.846893589926e-001	3.217512137573e-001	6.643254021880e-001
ResidualsSFsES073.out	2.131863930515e-001	1.544297856248e+000	-1.292180156864e-001	2.604352333026e+000	9.847187057812e-001	3.232756787916e-001	6.674662348021e-001
ResidualsSFsES074.out	2.132629993711e-001	1.546073042366e+000	-1.295384372170e-001	2.602489114703e+000	9.846878202323e-001	3.216714434372e-001	6.641689278858e-001
ResidualsSFsES075.out	2.126780896907e-001	1.533193080333e+000	-1.268736964801e-001	2.617479028648e+000	9.850699440577e-001	3.419818209819e-001	6.904328235133e-001
ResidualsSFsES076.out	2.137038825258e-001	1.556945347737e+000	-1.312359674718e-001	2.592414916311e+000	9.844509253512e-001	3.095836699734e-001	6.461648581519e-001
ResidualsSFsES077.out	2.129987212268e-001	1.540071196451e+000	-1.283988864418e-001	2.609045343182e+000	9.848086135594e-001	3.279829093038e-001	6.757288857349e-001
ResidualsSFsES078.out	2.127673802062e-001	1.535068658452e+000	-1.273153846973e-001	2.615079367194e+000	9.849832835025e-001	3.372872465720e-001	6.862674194559e-001
ResidualsSFsES079.out	2.118960720722e-001	1.517781455199e+000	-1.223198530258e-001	2.640116120417e+000	9.860574941770e-001	3.991679810779e-001	7.290749522006e-001
ResidualsSFsES080.out	2.130412910722e-001	1.541015279456e+000	-1.285889985173e-001	2.607965442211e+000	9.847834672354e-001	3.266607427030e-001	6.738329155993e-001
ResidualsSFsES081.out	2.136514475567e-001	1.555586903747e+000	-1.310465195729e-001	2.593551711769e+000	9.844828257340e-001	3.111891377049e-001	6.482121260783e-001
ResidualsSFsES082.out	2.125685451959e-001	1.530929553730e+000	-1.263129625283e-001	2.620474796548e+000	9.851984871860e-001	3.490412392089e-001	6.956128553576e-001
ResidualsSFsES083.out	2.123210286598e-001	1.525954348823e+000	-1.249613913114e-001	2.627454268381e+000	9.855041153565e-001	3.662875702844e-001	7.075991707940e-001
ResidualsSFsES084.out	2.132438581134e-001	1.545626908658e+000	-1.294591659953e-001	2.602951369948e+000	9.846955846011e-001	3.220741190264e-001	6.649878973319e-001
ResidualsSFsES085.out	2.134802139072e-001	1.551279160657e+000	-1.304047757380e-001	2.597383546367e+000	9.845723334985e-001	3.157307991985e-001	6.550828731156e-001
ResidualsSFsES086.out	2.107190245979e-001	1.496705543681e+000	-1.116292980618e-001	2.679940284539e+000	9.877133783605e-001	5.097738420681e-001	7.951407564863e-001
ResidualsSFsES087.out	2.124683768763e-001	1.528894155116e+000	-1.257806446171e-001	2.623264360346e+000	9.853123145823e-001	3.553884000730e-001	7.004171197215e-001
ResidualsSFsES088.out	2.127147903608e-001	1.533962026414e+000	-1.270574511755e-001	2.616485624729e+000	9.850321006336e-001	3.399253652588e-001	6.887100003435e-001
ResidualsSFsES089.out	2.130225085258e-001	1.540597692384e+000	-1.285053577498e-001	2.608440895756e+000	9.847948637045e-001	3.272594173910e-001	6.746681545006e-001
ResidualsSFsES090.out	2.131755441340e-001	1.544049040425e+000	-1.291720298195e-001	2.604618553510e+000	9.847237844646e-001	3.235400989052e-001	6.679365594772e-001
ResidualsSFsES091.out	2.132836408866e-001	1.546556401202e+000	-1.296233795636e-001	2.601992648840e+000	9.846786708020e-001	3.211974663429e-001	6.632887226389e-001
ResidualsSFsES092.out	2.131767623608e-001	1.544077296383e+000	-1.291773112302e-001	2.604588197297e+000	9.847232185596e-001	3.235106264636e-001	6.678828850345e-001
ResidualsSFsES093.out	2.129317324021e-001	1.538599153923e+000	-1.280934315592e-001	2.610766411716e+000	9.848482987919e-001	3.300783773274e-001	6.787445496338e-001
ResidualsSFsES094.out	2.131910335052e-001	1.544404184889e+000	-1.292375001086e-001	2.604239019456e+000	9.847164681332e-001	3.231592325226e-001	6.672661004906e-001
ResidualsSFsES095.out	2.134117623918e-001	1.549609335885e+000	-1.301383006079e-001	2.598963582141e+000	9.846099532100e-001	3.176559431123e-001	6.579028818383e-001
ResidualsSFsES096.out	2.122137733608e-001	1.523849981060e+000	-1.243352953868e-001	2.630571260844e+000	9.856516507504e-001	3.748457337632e-001	7.129168466698e-001
ResidualsSFsES097.out	2.125068659175e-001	1.529671920254e+000	-1.259872160891e-001	2.622187729951e+000	9.852695122465e-001	3.529911085627e-001	6.985652099807e-001
ResidualsSFsES098.out	2.126180121649e-001	1.531946176707e+000	-1.265687655443e-001	2.619115377803e+000	9.851383908446e-001	3.457265407186e-001	6.932649541106e-001
ResidualsSFsES099.out	2.130764831031e-001	1.541802896900e+000	-1.287444324997e-001	2.607078416856e+000	9.847650755926e-001	3.256964851736e-001	6.722731642922e-001
ResidualsSFsES100.out	2.124860224845e-001	1.529250130290e+000	-1.258756827697e-001	2.622769928314e+000	9.852922600290e-001	3.542635880679e-001	6.995670138061e-001

ResidualsSFsES.out	2.130288683196e-001	1.540738575717e+000	-1.285336420873e-001	2.608280084315e+000	9.847910849234e-001	3.270608129335e-001	6.743857650511e-001

ResidualsSFsCX.out	-1.517102576667e-001	8.214597976188e-001	2.131548521749e-001	2.379951854216e+000	9.771775067550e-001	4.268442214710e-001	5.116328191268e-001

